Quantum sampling on a quantum annealer for large volumes in the strong coupling limit for gauge group U(3)

In our previous studies [1, 2], we confirmed that a quantum annealer can be used for importance sampling of gauge theories. In this paper, we extend the previous results to larger 2-dimensional and 4-dimensional lattices to generate ensembles for U(3) gauge theory in the strong coupling limit. We make use of the D-Wave quantum annealer to generate histograms for sub-lattices, and use the Metropolis-Hastings algorithm to determine thermodynamic observables and their dependence on the physical parameters on large volumes. We benchmark our results to those obtained from classical Monte Carlo simulations.

==> anc/fig10a.txt <==
#Worm Ns=4 Nt=4
#mq mean error
0.0 0.0 0.0
0.01 0.103174752 5.50086687e-05
0.02 0.205020535 0.000153020224
0.03 0.305287485 0.000362567428
0.04 0.40039699 0.00039157219
0.05 0.492586782 0.000535783025
0.06 0.578179604 0.00105123163
0.07 0.659224931 0.000875916536
0.08 0.732797228 0.00147522531
0.09 0.802605208 0.00125847053
0.1 0.86766505 0.00136975119
0.11 0.923155723 0.00107065636
0.12 0.974943445 0.00129747348
0.13 1.02134745 0.00208061348
0.14 1.06413695 0.00225837871
0.15 1.09819827 0.00335672406
0.16 1.12748531 0.00198122952
0.17 1.16324284 0.00203998353
0.18 1.19237133 0.00385572696
0.19 1.21055641 0.00271676858
0.2 1.23103663 0.00276751894
0.21 1.25520389 0.00410209857
0.22 1.2674836 0.00352091186
0.23 1.28460921 0.00301392432
0.24 1.29877806 0.00235990421
0.25 1.30290297 0.00214333341
0.26 1.31191984 0.00186202963
0.27 1.32894615 0.00521323308
0.28 1.32959109 0.00179914862
0.29 1.33012577 0.00353288996
0.3 1.34333733 0.00280792034
0.31 1.3471805 0.00415101909
0.32 1.35047857 0.00281937768
0.33 1.34868092 0.0039656106
0.34 1.34603745 0.00266506028
0.35 1.34792243 0.00224901948
0.36 1.35183065 0.00284698498
0.37 1.34614646 0.00328628783
0.38 1.35374097 0.00272404081
0.39 1.35667292 0.00422005597
0.4 1.35034931 0.00321878886
0.41 1.35287822 0.00455154975
0.42 1.34558893 0.00332492736
0.43 1.34442267 0.00309466082
0.44 1.33751287 0.00358886131
0.45 1.34256698 0.00458787042
0.46 1.3300563 0.00482718962
0.47 1.33378741 0.00149524279
0.48 1.33326749 0.00376357544
0.49 1.31582174 0.00335012713
0.5 1.31717822 0.00384188713
0.51 1.31261275 0.00452032924
0.52 1.31869426 0.00401809765
0.53 1.30770573 0.00297655369
0.54 1.29791994 0.00375284776
0.55 1.30290698 0.00404235433
0.56 1.29920554 0.00334344552
0.57 1.29025087 0.00261415947
0.58 1.28662836 0.00285373048
0.59 1.28009379 0.00342456014
0.6 1.27458 0.00484754473
0.61 1.27271064 0.00468618097
0.62 1.25951281 0.00382724099
0.63 1.25704461 0.00465554283
0.64 1.2524198 0.00371908613
0.65 1.24410193 0.00218157752
0.66 1.24099931 0.00337140404
0.67 1.23852419 0.00398681078
0.68 1.22898487 0.00262039919
0.69 1.22695049 0.00618318794
0.7 1.22311901 0.00337211358
0.71 1.21285574 0.00189392777
0.72 1.20921291 0.00439287284
0.73 1.20293881 0.00475704878
0.74 1.20171897 0.00401345933
0.75 1.191825 0.00362376548
0.76 1.18006931 0.00407999258
0.77 1.18877174 0.00299934012
0.78 1.17530786 0.00306876665
0.79 1.17228413 0.00411301177
0.8 1.16459406 0.00310812526
0.81 1.1629571 0.00300113031
0.82 1.159152 0.00298892242
0.83 1.15090512 0.00308232955
0.84 1.14903766 0.0045921056
0.85 1.14242525 0.00427078046
0.86 1.134168 0.00475149356
0.87 1.13047628 0.00424997508
0.88 1.12762503 0.00445845012
0.89 1.11990639 0.00380212657
0.9 1.1148995 0.00390331656
0.91 1.1071934 0.004532522
0.92 1.10534448 0.00395950381
0.93 1.09362475 0.00404884541
0.94 1.08926269 0.00341450029
0.95 1.08778292 0.0039427235
0.96 1.0784659 0.00324883563
0.97 1.0773886 0.00376493241
0.98 1.06803214 0.00296716289
0.99 1.0643539 0.00352245527
1.0 1.05753267 0.00219689651
#Worm Ns=8 Nt=8
#mq mean error
0.0 0.0 0.0
0.01 0.211186515 0.000362500335
0.02 0.41276002 0.000836863079
0.03 0.594812495 0.0017070999
0.04 0.753767881 0.0017724348
0.05 0.883758267 0.002893511
0.06 0.997379822 0.00248824759
0.07 1.08174722 0.00503101461
0.08 1.1628442 0.00374879299
0.09 1.2163091 0.00448577677
0.1 1.26848168 0.00415271987
0.11 1.30090574 0.00613649191
0.12 1.33163893 0.00470786161
0.13 1.36180818 0.00437851735
0.14 1.37643356 0.00548314426
0.15 1.39125386 0.00399941465
0.16 1.40133719 0.0044537125
0.17 1.41068929 0.00398962956
0.18 1.42064323 0.00460192976
0.19 1.43333159 0.00444911515
0.2 1.42766436 0.00365752049
0.21 1.43063768 0.00319211951
0.22 1.43911562 0.00428626867
0.23 1.43305007 0.00498571458
0.24 1.44563026 0.00417289051
0.25 1.44110347 0.00326721982
0.26 1.43534519 0.0038456207
0.27 1.43214015 0.00454730956
0.28 1.43179414 0.00251413553
0.29 1.42818855 0.00296701051
0.3 1.42201337 0.00254947066
0.31 1.42263665 0.00378614282
0.32 1.41692863 0.00393255055
0.33 1.42672625 0.00382527506
0.34 1.4105479 0.0044740094
0.35 1.40613297 0.00333477588
0.36 1.40532273 0.00426873672
0.37 1.40141127 0.00520998893
0.38 1.39785446 0.00510012471
0.39 1.39181462 0.00449599355
0.4 1.3864004 0.0057394922
0.41 1.38501166 0.00394912945
0.42 1.38383554 0.00564159669
0.43 1.36521722 0.0029884452
0.44 1.37181588 0.00437808919
0.45 1.37069109 0.00379001163
0.46 1.35569287 0.00418793645
0.47 1.35193592 0.00333067062
0.48 1.34878099 0.00448316647
0.49 1.34712547 0.00453058276
0.5 1.33940792 0.00350772644
0.51 1.34388535 0.00530658972
0.52 1.32590424 0.00513043799
0.53 1.31838864 0.00248258843
0.54 1.31989901 0.00323969552
0.55 1.31984317 0.00314905276
0.56 1.29630463 0.00340282213
0.57 1.29927154 0.00327807087
0.58 1.29369517 0.0037849287
0.59 1.28754006 0.00267659171
0.6 1.28477941 0.00437049078
0.61 1.27254395 0.0028301896
0.62 inf inf
0.63 1.26674724 0.00376421401
0.64 1.25890028 0.00348320121
0.65 1.25053114 0.00448307363
0.66 1.25048566 0.00405955399
0.67 1.24471141 0.00376424928
0.68 1.23922123 0.00422029407
0.69 1.23627573 0.00346284543
0.7 1.22737307 0.00559595408
0.71 inf inf
0.72 inf inf
0.73 inf inf
0.74 inf inf
0.75 inf inf
0.76 inf inf
0.77 inf inf
0.78 inf inf
0.79 inf inf
0.8 1.16965307 0.00416780222
0.81 inf inf
0.82 inf inf
0.83 inf inf
0.84 inf inf
0.85 inf inf
0.86 inf inf
0.87 inf inf
0.88 inf inf
0.89 inf inf
0.9 1.11235455 0.00328809472
0.91 inf inf
0.92 inf inf
0.93 inf inf
0.94 inf inf
0.95 inf inf
0.96 inf inf
0.97 inf inf
0.98 inf inf
0.99 inf inf
1.0 1.05969505 0.00362302433
#Worm Ns=16 Nt=16
#mq mean error
0.0 0.0 0.0
0.01 0.437977099 0.00159924069
0.02 0.78937396 0.00317238888
0.03 1.03215734 0.00606438627
0.04 1.17389085 0.00406029742
0.05 1.29776599 0.0107268441
0.06 1.35311685 0.00471952842
0.07 1.40514618 0.00581061491
0.08 1.42975889 0.00919456178
0.09 1.44957921 0.00655820411
0.1 1.45211644 0.00942965539
0.11 1.46203331 0.00578731136
0.12 1.4721676 0.0085006906
0.13 1.47073054 0.00774811187
0.14 1.46850172 0.00599479555
0.15 1.47474802 0.00719247944
0.16 1.47136396 0.00477837069
0.17 1.46760074 0.00682191461
0.18 1.47678238 0.00462892421
0.19 1.4668126 0.00612037405
0.2 1.46693228 0.00334587517
0.21 1.46739912 0.00423364653
0.22 1.4612779 0.00566947998
0.23 1.457556 0.00345618673
0.24 1.45662273 0.00447587934
0.25 1.45384901 0.00594990977
0.26 1.44577788 0.00510309292
0.27 1.44688215 0.00476290011
0.28 1.44296115 0.00348140031
0.29 1.44593742 0.00518491588
0.3 1.43509901 0.00450665798
0.31 1.43069911 0.00537885608
0.32 1.43128681 0.00431164916
0.33 1.42227419 0.00455412649
0.34 1.41746774 0.00347920878
0.35 1.41391545 0.00352143644
0.36 1.41039873 0.00364222185
0.37 1.40942085 0.0044066226
0.38 1.39980374 0.00443980172
0.39 1.39177176 0.00525361776
0.4 1.38642416 0.00427350292
0.41 1.38660701 0.00475815583
0.42 1.38555713 0.00330782751
0.43 1.3745116 0.00233999043
0.44 1.37197271 0.00284503206
0.45 1.36707149 0.00482519683
0.46 1.3593164 0.00282247933
0.47 1.34892187 0.00407475414
0.48 1.35522392 0.00342876742
0.49 1.33961828 0.00382869342
0.5 1.3416802 0.00470658682
0.51 1.33089095 0.00366351437
0.52 1.32294333 0.00293391582
0.53 1.32284694 0.00359414881
0.54 1.31692366 0.0039620292
0.55 1.31514965 0.00426276839
0.56 1.30402432 0.00355906504
0.57 1.30849369 0.00482917677
0.58 1.29977483 0.00429403103
0.59 1.29307963 0.0028374486
0.6 1.28414139 0.00270722208
0.61 1.27446998 0.00268428175
0.62 1.27217186 0.00313452223
0.63 1.26820497 0.00333757036
0.64 1.25802962 0.00379853716
0.65 1.26661574 0.00229471224
0.66 1.25199713 0.00393086654
0.67 1.24392333 0.00496240088
0.68 1.23516143 0.00396850189
0.69 1.23278133 0.00455010482
0.7 1.23033802 0.00417674455
0.71 1.20964809 0.00564327402
0.72 1.21435842 0.00577666586
0.73 1.21222354 0.00412358504
0.74 1.20298943 0.00655526447
0.75 1.19246658 0.00414649399
0.76 1.1930179 0.0048834382
0.77 1.18230832 0.00334171516
0.78 1.18113238 0.00382901291
0.79 1.17094191 0.00420824298
0.8 1.16689188 0.00312094499
0.81 1.17197456 0.00383042574
0.82 1.16012139 0.00522412847
0.83 1.16081088 0.00517128076
0.84 1.1442821 0.00389174474
0.85 1.14543475 0.00479974246
0.86 1.12771034 0.00336774973
0.87 1.12946846 0.0057144712
0.88 1.12013632 0.00406558677
0.89 1.11740822 0.00433348564
0.9 1.11045119 0.0043528302
0.91 1.11027749 0.00514277207
0.92 1.09312943 0.00241809496
0.93 1.09836223 0.00585576173
0.94 1.09118644 0.00524041411
0.95 1.0803447 0.00401673421
0.96 1.07329045 0.00534521276
0.97 1.07091457 0.00575283768
0.98 1.06953998 0.00584760276
0.99 1.05721414 0.00388043339
1.0 1.05715842 0.00297937554
#Worm Ns=32 Nt=32
#mq mean error
0.0 0.0 0.0
0.01 0.860378346 0.00930638588
0.02 1.24056921 0.0144311552
0.03 1.37758348 0.0175976608
0.04 1.45943857 0.0182102222
0.05 1.48101624 0.0187706305
0.06 1.50173501 0.0226388118
0.07 1.49277398 0.0156365762
0.08 1.48509743 0.0119676782
0.09 1.51136456 0.0173560828
0.1 1.50464644 0.0122154592
0.11 1.48823367 0.0106315744
0.12 1.49555976 0.0089786918
0.13 1.4909588 0.00852273651
0.14 1.48432158 0.0071996601
0.15 1.48712035 0.00771944707
0.16 1.48418851 0.00503685041
0.17 1.48770333 0.00756553044
0.18 1.48021913 0.0100166064
0.19 1.47788584 0.00832298158
0.2 1.47181069 0.00673197418
0.21 1.47159267 0.00434286286
0.22 1.46227966 0.00869115751
0.23 1.47193806 0.00635953961
0.24 1.46221877 0.00703412022
0.25 1.4555354 0.00327351527
0.26 1.44910408 0.00440866671
0.27 1.45291384 0.00591819236
0.28 1.4489002 0.00382868267
0.29 1.44422067 0.0050968777
0.3 1.43566574 0.00485259924
0.31 1.43499276 0.00561965047
0.32 1.42595739 0.00524236604
0.33 1.42270842 0.00539375509
0.34 1.4207075 0.0035175086
0.35 1.41389985 0.00297719423
0.36 1.40826974 0.00600750631
0.37 1.40484128 0.00552650181
0.38 1.39834883 0.00573080324
0.39 1.39430869 0.00471902841
0.4 1.38854495 0.00453375753
0.41 1.39059294 0.00739630067
0.42 1.38880818 0.00599297601
0.43 1.38076236 0.0059327901
0.44 1.37554848 0.00828257594
0.45 1.36982094 0.00894336605
0.46 1.36991234 0.00614369766
0.47 1.35851964 0.00831812978
0.48 1.3480895 0.00644367195
0.49 1.35706325 0.00840533513
0.5 1.3421302 0.00697537937
0.51 1.33903328 0.00579233202
0.52 1.32969766 0.00830482223
0.53 1.32693056 0.00946324121
0.54 1.32708154 0.00742956586
0.55 1.31753317 0.00958534386
0.56 1.31116681 0.00628419485
0.57 1.30623852 0.00893623136
0.58 1.30521018 0.00926217643
0.59 1.30111473 0.010024153
0.6 1.29836851 0.00912904029
0.61 1.28054341 0.0111611534
0.62 1.28025089 0.0113673436
0.63 1.26878694 0.00950375305
0.64 1.26874931 0.0103956885
0.65 1.26231802 0.0132064615
0.66 1.25996026 0.00961169329
0.67 1.25360715 0.00913429898
0.68 1.24945556 0.0119168299
0.69 1.23488822 0.0113031061
0.7 1.24117901 0.0137958281
0.71 1.22940015 0.0110354462
0.72 1.23215168 0.0125899609
0.73 1.21855503 0.0104388916
0.74 1.21362125 0.0110008143
0.75 1.21066708 0.00860942609
0.76 1.20015588 0.01367622
0.77 1.18999764 0.0125026266
0.78 1.18559923 0.0137151242
0.79 1.18818659 0.014248997
0.8 1.17998257 0.0124329827
0.81 1.18519761 0.0117218591
0.82 1.17047531 0.0160861176
0.83 1.16371506 0.0142727871
0.84 1.16152289 0.0169863425
0.85 1.15947995 0.0117307934
0.86 1.14351986 0.0160269272
0.87 1.13653354 0.0142041505
0.88 1.1377459 0.0139728388
0.89 1.13255849 0.0160427476
0.9 1.13063168 0.0165824464
0.91 1.12815223 0.0169636695
0.92 1.1142038 0.014982115
0.93 1.10751398 0.0175358371
0.94 1.10936566 0.0175973285
0.95 1.09869193 0.0166004727
0.96 1.10329663 0.0158626068
0.97 1.08798273 0.0157587776
0.98 1.09022477 0.0215191739
0.99 1.07996257 0.0132278883
1.0 1.0760198 0.0181084448
#D-wave Ns=4 Nt=4 gamma=0.1 penalty=1
#mq mean error
0.05 0.4725954258241758 0.008488367585051834
0.3 1.3403903205128205 0.0014289640247262933
1.0 1.0588103585164834 0.0003180639298905034
#D-wave Ns=8 Nt=8 gamma=0.1 penalty=1
#mq mean error
0.05 0.8743745432692307 0.01005095126955151
0.3 1.4262392822802197 0.0006146549523981482
1.0 1.0595156249999995 4.440892098500626e-16
#D-wave Ns=16 Nt=16 gamma=0.1 penalty=1
#mq mean error
0.05 1.2318579618818681 0.0089664884356423
0.3 1.4341427745821886 0.0002742939151354911
1.0 1.060859375 0.0
#D-wave Ns=32 Nt=32 gamma=0.1 penalty=1
#mq mean error
0.05 1.4357122875171702 0.004182943808840615
0.3 1.434452434466575 0.00016502779024282614
1.0 1.058080078125 0.0


==> anc/fig10b.txt <==
#Worm Ns=4 Nt=4
#gamma mean error
0.01 0.000128375 1.34513656e-05
0.02 0.00054375 3.29435544e-05
0.03 0.00111425 2.3726743e-05
0.04 0.00188925 0.000103579378
0.05 0.003225875 9.53930193e-05
0.06 0.004393125 7.49539789e-05
0.07 0.00588375 0.00011760353
0.08 0.007581375 0.000153434687
0.09 0.00985875 0.000186215601
0.1 0.011916375 0.000178888393
0.2 0.0488325 0.000430657564
0.3 0.1128885 0.000666806985
0.4 0.205547375 0.000687365049
0.5 0.324118875 0.000966478151
0.6 0.46816475 0.000936486133
0.7 0.62813075 0.00135307937
0.8 0.80281575 0.00166611611
0.9 0.97925775 0.000684444696
1.0 1.155297 0.00156969821
1.1 1.31863887 0.00163222045
#Worm Ns=8 Nt=8
#gamma mean error
0.06 0.00503128125 7.98463755e-05
0.1 0.0136390312 0.000232436154
0.01 0.00015390625 2.10938529e-05
0.02 0.000546125 1.83136258e-05
0.03 0.001225375 4.73591158e-05
0.04 0.00226478125 4.81834523e-05
0.05 0.0032079375 7.14519585e-05
0.06 0.00503128125 7.98463755e-05
0.07 0.00661409375 0.000112309701
0.08 0.0085726875 0.000173501503
0.09 0.0112577188 9.25302016e-05
0.1 0.0137045 0.000153221329
0.2 0.054956375 0.000205780638
0.3 0.12302925 0.000401616934
0.4 0.218607062 0.000533985556
0.5 0.339529781 0.000972239071
0.6 0.480043937 0.000903917631
0.7 0.640988844 0.00113325063
0.8 0.809973625 0.00115700517
0.9 0.980321625 0.000917060661
1.0 1.14896006 0.0017743853
1.1 1.30822734 0.00163087002
#Worm Ns=16 Nt=16
#gamma mean error
0.08 0.00866682031 0.000136568244
0.1 0.0139359297 0.000125098505
0.01 0.000121601562 1.86187837e-05
0.02 0.000555882812 2.94599283e-05
0.03 0.00130589062 3.98030195e-05
0.04 0.0022498125 6.74359748e-05
0.05 0.00328891406 4.97038501e-05
0.06 0.00503517187 0.000119421892
0.07 0.00663925781 0.000111528901
0.08 0.00866682031 0.000136568244
0.09 0.0112907578 0.000129883917
0.1 0.0137384687 0.000205526165
0.2 0.0553569531 0.000202978497
0.3 0.12391568 0.000488902133
0.4 0.219900664 0.000677041167
0.5 0.340051266 0.000934730237
0.6 0.481425273 0.00101254099
0.7 0.640757406 0.00161251737
0.8 0.809369805 0.00160636107
0.9 0.980422492 0.00115007484
1.0 1.15029723 0.00106888433
1.1 1.31053888 0.00129087426
#Worm Ns=32 Nt=32
#gamma mean error
0.1 0.0137119316 0.000172002007
0.01 0.000135521484 1.68500531e-05
0.02 0.000571945313 2.35964137e-05
0.03 0.00119310352 5.77908612e-05
0.04 0.00226310352 5.14974777e-05
0.05 0.00341969336 7.51067927e-05
0.06 0.00488638672 0.000119049204
0.07 0.00658067773 0.000131233793
0.08 0.00897408594 0.000144260995
0.09 0.011314668 0.000125749142
0.1 0.0137979727 0.000115966628
0.2 0.0553769727 0.000386081536
0.3 0.123820852 0.000475391047
0.4 0.220497918 0.000541440376
0.5 0.339617402 0.000638716571
0.6 0.481634766 0.00131991184
0.7 0.640907932 0.000927181758
0.8 0.81056682 0.00137595664
0.9 0.983443822 0.00135090604
1.0 1.15063469 0.000767457185
1.1 1.31003273 0.00104363071
#D-wave Ns=4 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.01 5.468055555555556e-05 3.8792119184216645e-05
0.05 0.002992 0.00020367771383023516
0.1 0.012011986111111112 0.00037389967970848987
0.4 0.2044498888888889 0.0011486915812198824
0.7 0.6284554583333334 0.003141549331946593
1.0 1.1507688055555554 0.002194376259665036
#D-wave Ns=8 Nt=8 mq=0.3 penalty=1
#gamma mean error
0.01 0.00013845486111111111 1.3894692797743777e-05
0.05 0.003596722222222222 9.060286447417615e-05
0.1 0.013010427083333333 0.00020402031410668542
0.4 0.21863519444444443 0.0007540120466370335
0.7 0.6393894236111112 0.0010331930364874786
1.0 1.1472135416666664 0.0017721046770709783
#D-wave Ns=16 Nt=16 mq=0.3 penalty=1
#gamma mean error
0.01 0.0001490486111111111 1.0837435788395353e-05
0.05 0.0033969270833333334 4.38457808468613e-05
0.1 0.01358026388888889 9.087576848395921e-05
0.4 0.21893948958333334 0.0004061022040331271
0.7 0.6391870520833334 0.00043550223661597035
1.0 1.1499899218750003 0.0006920230549700074
#D-wave Ns=32 Nt=32 mq=0.3 penalty=1
#gamma mean error
0.01 0.00013218728298611113 3.5806689217890736e-06
0.05 0.003380167534722222 2.835270857541485e-05
0.1 0.013544378038194445 3.487829234273742e-05
0.4 0.21919026193576388 0.0002538648879080574
0.7 0.6405089389813272 0.00027091331498807063
1.0 1.148779142144097 0.0002693448094320193


==> anc/fig11a.txt <==
#Worm Ns=4 Nt=4
#mq mean error
0.0 0.0 0.0
0.01 0.734129053 0.0195184464
0.02 0.941018272 0.0277972459
0.03 0.998180581 0.0223575705
0.04 1.01159781 0.0155960244
0.05 1.03872842 0.0109837013
0.05 1.03540694 0.00978266006
0.06 1.0338254 0.00962379811
0.07 1.03162974 0.00378397409
0.08 1.04637433 0.00567516644
0.09 1.04993501 0.00441922607
0.1 1.06305817 0.00485209342
0.1 1.05946774 0.00704378048
0.11 1.05006208 0.0058812987
0.12 1.05125813 0.00489178938
0.13 1.05387614 0.00403073034
0.14 1.04991321 0.00458643808
0.15 1.05417748 0.00500983087
0.15 1.04557515 0.0046887885
0.16 1.04784399 0.00385263037
0.17 1.04088882 0.00531773771
0.18 1.03738288 0.00435926625
0.19 1.0293452 0.00458835944
0.2 1.03408824 0.00271082806
0.2 1.03781123 0.00401553672
0.21 1.03242914 0.00270678136
0.22 1.03187952 0.00364550164
0.23 1.02521071 0.00292308648
0.24 1.03121964 0.0030416951
0.25 1.02932542 0.00306175244
0.25 1.02451047 0.0023433757
0.26 1.01998864 0.00184993865
0.27 1.02210752 0.00246861308
0.28 1.02032149 0.00225388671
0.29 1.01238345 0.00291375344
0.3 1.01574179 0.00339810828
0.3 1.01103608 0.00213812367
0.31 1.00780856 0.00215409598
0.32 1.00535123 0.00234360683
0.33 1.00155077 0.00272388661
0.34 0.998692505 0.00239380109
0.35 0.993938721 0.00233415452
0.35 0.993520465 0.00342586266
0.36 0.996125263 0.00128764351
0.37 0.987974123 0.00237487412
0.38 0.985166033 0.00285129049
0.39 0.989447621 0.00315438662
0.4 0.981896612 0.00288874848
0.4 0.979257409 0.00249272989
0.41 0.97400104 0.00157974284
0.42 0.969584651 0.00291706774
0.43 0.970184571 0.00364931654
0.44 0.968946658 0.00310208803
0.45 0.966306678 0.00228171364
0.45 0.967152558 0.00385168491
0.46 0.962955289 0.00293869598
0.47 0.956269963 0.00211778138
0.48 0.955691641 0.00214616087
0.49 0.952708465 0.00276957855
0.5 0.945333389 0.00302755248
0.5 0.949916611 0.00300540035
0.51 0.946997821 0.00204174241
0.52 0.942228598 0.00280527926
0.53 0.938365176 0.00303422055
0.54 0.932970379 0.0033993522
0.55 0.934698688 0.00165070708
0.55 0.936709934 0.00175882608
0.56 0.931562233 0.00304922915
0.57 0.930445086 0.00292692326
0.58 0.924967814 0.00224952609
0.59 0.92096099 0.00313468228
0.6 0.914918472 0.00363086427
0.6 0.919379601 0.00247737408
0.61 0.913847282 0.00234180233
0.62 0.910102944 0.0019118176
0.63 0.909076186 0.00325923964
0.64 0.898977169 0.00191780591
0.65 0.898799053 0.00285128386
0.65 0.905136877 0.00248668412
0.66 0.896152605 0.00335456288
0.67 0.899806216 0.00169965362
0.68 0.891300399 0.00227928399
0.69 0.887862887 0.00197003615
0.7 0.887997907 0.00236385118
0.7 0.887453023 0.00242399804
0.71 0.883278449 0.00226018463
0.72 0.878692306 0.0030497765
0.73 0.877683608 0.00220487649
0.74 0.875728047 0.00303341055
0.75 0.876022924 0.00213041533
0.75 0.870687957 0.00375035676
0.76 0.873247575 0.00306590071
0.77 0.864514047 0.00221622475
0.78 0.870657249 0.00314692009
0.79 0.857540013 0.00290543942
0.8 0.861544983 0.00202664613
0.8 0.857266445 0.0030624972
0.81 0.852506163 0.00270273766
0.82 0.854139787 0.00293902054
0.83 0.844793302 0.00262308452
0.84 0.846146512 0.00296743488
0.85 0.84347985 0.00249827745
0.85 0.84176686 0.00436208895
0.86 0.840742286 0.00185959935
0.87 0.837240309 0.00231359809
0.88 0.830714153 0.00322376379
0.89 0.832112153 0.00316270705
0.9 0.824491196 0.0020070208
0.9 0.830252691 0.00257010593
0.91 0.821749047 0.00294965776
0.92 0.824812704 0.0027757365
0.93 0.822305691 0.00311896527
0.94 0.815369741 0.00277857524
0.95 0.812923206 0.00186912054
0.95 0.809074286 0.00338204683
0.96 0.813411508 0.00204561836
0.97 0.809085379 0.00257533907
0.98 0.807715674 0.0030720205
0.99 0.806800993 0.00423385348
1.0 0.798393688 0.00322130922
1.0 0.804899003 0.00217704364
#Worm Ns=8 Nt=8
#mq mean error
0.05 1.05692706 0.0242405897
0.1 1.06235492 0.0131816406
0.15 1.0410152 0.00994309161
0.2 1.02985874 0.00886594014
0.25 1.02185756 0.00913506829
0.3 1.00310681 0.00834368203
0.35 0.983794186 0.00643621698
0.4 0.975163854 0.00666536023
0.45 0.957817824 0.00549853605
0.5 0.945913455 0.00619510086
0.55 0.925345216 0.00507048825
0.6 0.911796279 0.00613882354
0.65 0.898642276 0.0060980327
0.7 0.881538837 0.00515065949
0.75 0.868336296 0.00599123215
0.8 0.849432558 0.00579068343
0.85 0.838989817 0.00613413857
0.9 0.823954784 0.0055462123
0.95 0.808542159 0.00694179989
1.0 0.799053488 0.00704758216
#D-wave Ns=4 Nt=4 gamma=0.1 penalty=1
#mq mean error
0.05 1.0273437500000002 2.7755575615628914e-16
0.3 1.0082161458333334 0.0
1.0 0.801375 0.0
#D-wave Ns=8 Nt=4 gamma=0.1 penalty=1
#mq mean error
0.05 1.0793945312499997 1.3877787807814457e-16
0.3 1.0125276692708332 1.8503717077085943e-16
1.0 0.801818359375 0.0


==> anc/fig11b.txt <==
#Worm Ns=4 Nt=4
#gamma mean error
0.01 7.05625e-05 1.23637365e-05
0.02 0.000267148438 2.3883398e-05
0.03 0.000618515625 2.30666111e-05
0.04 0.00108328906 3.59598275e-05
0.05 0.0016775625 6.94486476e-05
0.06 0.00240875781 7.94222441e-05
0.07 0.00342516406 9.98241871e-05
0.08 0.00434844531 7.2760546e-05
0.09 0.00543797656 9.49158374e-05
0.1 0.00683054687 5.19850207e-05
0.1 0.00668728125 8.64335723e-05
0.2 0.0269711719 0.000199368705
0.3 0.0607974297 0.000253621737
0.4 0.107519977 0.000454372434
0.5 0.166841812 0.000578579547
0.6 0.238817578 0.000449205847
0.7 0.319828195 0.000560036681
0.8 0.410232719 0.000452066121
0.9 0.508746953 0.000574893453
1.0 0.614660008 0.000872167224
1.1 0.725405063 0.000742048484
#Worm Ns=8 Nt=8
#gamma mean error
0.01 6.44111328e-05 8.24668083e-06
0.02 0.000246910156 1.73820674e-05
0.03 0.00062380957 3.64890331e-05
0.04 0.00115358301 4.52038819e-05
0.05 0.00163318164 6.97128033e-05
0.06 0.00252296875 6.24436936e-05
0.07 0.00342967871 9.74400402e-05
0.08 0.00442527344 8.37356397e-05
0.09 0.00570408496 6.96833405e-05
0.1 0.00687927148 8.46146391e-05
0.2 0.0275022256 0.000355676254
0.3 0.0614087344 0.000607241066
0.4 0.108913243 0.000904854347
0.5 0.16844579 0.000926960304
0.6 0.239197596 0.0008604674
0.7 0.320100003 0.000717224952
0.8 0.411607521 0.000932070045
0.9 0.508851168 0.000611848477
1.0 0.615483503 0.00124196756
1.1 0.724707294 0.00088353773
#D-wave Ns=4 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.05 0.001598363715277778 4.248052966905311e-05
0.1 0.006746572048611111 7.705455113124327e-05
0.4 0.10774286024305556 0.0002457269035650671
0.7 0.3186681111111111 0.00027828936600884116
1.0 0.6146715590277777 0.0009328992633538594
#D-wave Ns=8 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.05 0.001705315863715278 1.3231249120103773e-05
0.1 0.006866398980034722 2.673228044268611e-05
0.4 0.10812321929253473 9.89852919759579e-05
0.7 0.3197710540364583 0.00017304021724981776
1.0 0.6144590589192708 0.0001801614453156186


==> anc/fig12a.txt <==
#Worm Ns=4 Nt=4
#mq mean error
0.0 0.0 0.0
0.01 0.103174752 5.50086687e-05
0.02 0.205020535 0.000153020224
0.03 0.305287485 0.000362567428
0.04 0.40039699 0.00039157219
0.05 0.492586782 0.000535783025
0.06 0.578179604 0.00105123163
#Worm Ns=8 Nt=8
#mq mean error
0.0 0.0 0.0
0.01 0.211186515 0.000362500335
0.02 0.41276002 0.000836863079
0.03 0.594812495 0.0017070999
0.04 0.753767881 0.0017724348
0.05 0.883758267 0.002893511
0.06 0.997379822 0.00248824759
#Worm Ns=16 Nt=16
#mq mean error
0.0 0.0 0.0
0.01 0.437977099 0.00159924069
0.02 0.78937396 0.00317238888
0.03 1.03215734 0.00606438627
0.04 1.17389085 0.00406029742
0.05 1.29776599 0.0107268441
0.06 1.35311685 0.00471952842
#Worm Ns=32 Nt=32
#mq mean error
0.0 0.0 0.0
0.01 0.860378346 0.00930638588
0.02 1.24056921 0.0144311552
0.03 1.37758348 0.0175976608
0.04 1.45943857 0.0182102222
0.05 1.48101624 0.0187706305
0.06 1.50173501 0.0226388118
#D-wave Ns=4 Nt=4 gamma=0.1 penalty=1
#mq mean error
0.01 0.11586976414355461 0.0026990913654101004
0.02 0.1961065831589587 0.004703888995765121
0.03 0.27180239688335756 0.006616704311179935
0.04 0.40233207099534407 0.007404888587963559
0.05 0.47443401144862934 0.008536620060894114
#D-wave Ns=8 Nt=8 gamma=0.1 penalty=1
#mq mean error
0.01 0.256090938624938 0.03813253845312787
0.02 0.3764043525985266 0.017663284634930998
0.03 0.5600891534042622 0.013900119356894228
0.04 0.7580738221277941 0.011186968803124558
0.05 0.8678975018619662 0.010339674642478692
#D-wave Ns=16 Nt=16 gamma=0.1 penalty=1
#mq mean error
0.01 0.32477227261660935 0.03429947498048547
0.02 0.7780473462447822 0.020178667499733068
0.03 0.9985217612506313 0.015355412104083479
0.04 1.1353263714800974 0.01060166411043111
0.05 1.2203954576351577 0.009054645786089882
#D-wave Ns=32 Nt=32 gamma=0.1 penalty=1
#mq mean error
0.01 0.7452278297243807 0.027648218249285084
0.02 1.1542992388531859 0.014006945983312577
0.03 1.3350763753001862 0.008858504931352876
0.04 1.4111540036734755 0.006479648236806353
0.05 1.4279333045291187 0.004620980555160091


==> anc/fig12b.txt <==
#Worm Ns=4 Nt=4
#gamma mean error
0.01 0.000128375 1.34513656e-05
0.02 0.00054375 3.29435544e-05
0.03 0.00111425 2.3726743e-05
0.04 0.00188925 0.000103579378
0.05 0.003225875 9.53930193e-05
0.06 0.004393125 7.49539789e-05
0.07 0.00588375 0.00011760353
0.08 0.007581375 0.000153434687
0.09 0.00985875 0.000186215601
0.1 0.011916375 0.000178888393
#Worm Ns=8 Nt=8
#gamma mean error
0.01 0.00015390625 2.10938529e-05
0.02 0.000546125 1.83136258e-05
0.03 0.001225375 4.73591158e-05
0.04 0.00226478125 4.81834523e-05
0.05 0.0032079375 7.14519585e-05
0.06 0.00503128125 7.98463755e-05
0.06 0.00503128125 7.98463755e-05
0.07 0.00661409375 0.000112309701
0.08 0.0085726875 0.000173501503
0.09 0.0112577188 9.25302016e-05
0.1 0.0136390312 0.000232436154
0.1 0.0137045 0.000153221329
#Worm Ns=16 Nt=16
#gamma mean error
0.01 0.000121601562 1.86187837e-05
0.02 0.000555882812 2.94599283e-05
0.03 0.00130589062 3.98030195e-05
0.04 0.0022498125 6.74359748e-05
0.05 0.00328891406 4.97038501e-05
0.06 0.00503517187 0.000119421892
0.07 0.00663925781 0.000111528901
0.08 0.00866682031 0.000136568244
0.08 0.00866682031 0.000136568244
0.09 0.0112907578 0.000129883917
0.1 0.0139359297 0.000125098505
0.1 0.0137384687 0.000205526165
#Worm Ns=32 Nt=32
#gamma mean error
0.01 0.000135521484 1.68500531e-05
0.02 0.000571945313 2.35964137e-05
0.03 0.00119310352 5.77908612e-05
0.04 0.00226310352 5.14974777e-05
0.05 0.00341969336 7.51067927e-05
0.06 0.00488638672 0.000119049204
0.07 0.00658067773 0.000131233793
0.08 0.00897408594 0.000144260995
0.09 0.011314668 0.000125749142
0.1 0.0137119316 0.000172002007
0.1 0.0137979727 0.000115966628
#D-wave Ns=4 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.01 0.00012867676767676773 1.2908107841039862e-05
0.02 0.00047643939393939396 2.3451575756627297e-05
0.03 0.0010961060606060609 3.890484357226369e-05
0.04 0.0018611338383838385 5.35521413905696e-05
0.05 0.002979151515151515 5.854104891196866e-05
0.06 0.004128184343434344 7.321672940035828e-05
0.07 0.005730568181818182 9.3348666526312e-05
0.08 0.007564611111111112 8.540862127742936e-05
0.09 0.009521767676767675 0.00011047783836645921
0.1 0.011888498737373738 0.00011639511500531206
#D-wave Ns=8 Nt=8 mq=0.3 penalty=1
#gamma mean error
0.01 0.00012959217171717175 7.115823884745781e-06
0.02 0.0005545467171717171 1.3023117660045495e-05
0.03 0.0012260893308080807 2.141198326186176e-05
0.04 0.002140497474747475 2.364554401974274e-05
0.05 0.0033343327020202026 3.52214038038167e-05
0.06 0.004833779040404041 4.539531496212645e-05
0.07 0.006598643623737374 4.183584036015089e-05
0.08 0.008659976957070707 5.480873375017442e-05
0.09 0.0108991773989899 6.34303972621074e-05
0.1 0.013384780618686868 7.269854749598377e-05
#D-wave Ns=16 Nt=16 mq=0.3 penalty=1
#gamma mean error
0.01 0.00014600986426767674 3.2290667988135677e-06
0.02 0.0005458701862373736 6.7900479265091775e-06
0.03 0.0012340388257575756 9.845673889834294e-06
0.04 0.002171121843434343 1.3587271335894214e-05
0.05 0.0033981144255050503 1.5725022606519917e-05
0.06 0.004917987452651515 2.0708625448409724e-05
0.07 0.006699625078914142 2.30437719020511e-05
0.08 0.008724771543560605 2.6408821573853744e-05
0.09 0.010999332859848483 2.8235439864925885e-05
0.1 0.013610117976641415 3.265402738915074e-05
#D-wave Ns=32 Nt=32 mq=0.3 penalty=1
#gamma mean error
0.01 0.00013518586253156566 1.8794364533764368e-06
0.02 0.0005491121961805556 3.5116273000399057e-06
0.03 0.0012266008784358835 6.256530738613548e-06
0.04 0.0021661278211805557 9.953582105526353e-06
0.05 0.0033905779079861113 3.24256630154275e-05
0.06 0.004987990451388889 3.21555626882742e-05
0.07 0.006713121310763888 1.9620906093558492e-05
0.08 0.008740670138888887 4.48729898394843e-05
0.09 0.010980050130208334 5.466134958460842e-05
0.1 0.013573394846906565 1.4750539131599515e-05


==> anc/fig5a.txt <==
#b.c. enumeration p=1 p=2
0 1 1 1
1 1 1 1
2 1 1 1
3 1 1 1
4 1 1 1
5 2 2 2
6 2 2 2
7 2 2 2
8 1 1 1
9 2 2 2
10 3 3 3
11 3 3 3
12 1 1 1
13 2 2 2
14 3 3 3
15 4 4 4
16 1 1 1
17 2 2 2
18 2 2 2
19 2 2 2
20 1 1 1
21 3 2 3
22 4 4 4
23 4 4 4
24 1 1 1
25 3 2 3
26 5 5 5
27 6 6 6
28 1 1 1
29 3 2 3
30 5 4 5
31 7 6 7
32 1 1 1
33 2 2 2
34 3 2 2
35 3 2 3
36 1 1 1
37 3 3 3
38 5 4 4
39 6 3 6
40 1 1 1
41 3 3 3
42 6 6 6
43 8 6 7
44 1 1 1
45 3 3 3
46 6 5 6
47 9 6 8
48 1 1 1
49 2 2 2
50 3 3 3
51 4 3 4
52 1 1 1
53 3 3 3
54 5 3 4
55 7 4 7
56 1 1 1
57 3 3 3
58 6 5 6
59 9 7 8
60 1 1 1
61 3 3 3
62 6 5 6
63 10 8 8
64 1 1 1
65 1 1 1
66 1 1 1
67 1 1 1
68 2 2 2
69 3 3 3
70 3 2 3
71 3 3 3
72 2 2 2
73 4 4 3
74 5 5 5
75 5 5 5
76 2 2 2
77 4 4 4
78 6 6 6
79 7 7 7
80 2 2 2
81 3 2 3
82 3 3 3
83 3 3 3
84 3 3 3
85 7 7 7
86 8 6 8
87 8 7 8
88 3 3 3
89 8 7 8
90 12 9 9
91 13 12 12
92 3 3 3
93 8 6 7
94 13 11 13
95 17 14 17
96 2 2 2
97 4 3 4
98 5 4 5
99 5 4 5
100 3 3 3
101 8 8 8
102 12 10 11
103 13 8 10
104 3 3 3
105 9 6 9
106 16 12 14
107 20 12 15
108 3 3 3
109 9 7 9
110 17 11 15
111 24 13 22
112 2 2 2
113 4 4 4
114 6 5 4
115 7 3 6
116 3 2 3
117 8 7 7
118 13 9 10
119 17 10 13
120 3 3 3
121 9 8 9
122 17 14 16
123 24 13 16
124 3 3 3
125 9 8 9
126 18 12 17
127 28 21 20
128 1 1 1
129 1 1 1
130 1 1 1
131 1 1 1
132 2 2 2
133 3 2 3
134 3 3 3
135 3 3 3
136 3 1 3
137 5 4 4
138 6 6 5
139 6 4 6
140 3 3 3
141 6 4 6
142 8 5 7
143 9 8 9
144 2 2 2
145 3 3 3
146 3 3 3
147 3 3 3
148 4 4 4
149 8 6 8
150 9 8 7
151 9 8 9
152 5 3 5
153 12 8 10
154 16 11 13
155 17 13 12
156 5 4 5
157 13 8 10
158 20 14 12
159 24 18 19
160 3 3 3
161 5 5 5
162 6 5 5
163 6 6 6
164 5 5 5
165 12 10 12
166 16 13 16
167 17 13 12
168 6 5 5
169 16 7 14
170 26 16 18
171 30 15 21
172 6 5 6
173 17 12 13
174 30 19 20
175 40 17 26
176 3 3 3
177 6 6 5
178 8 7 7
179 9 6 8
180 5 5 5
181 13 11 13
182 20 16 15
183 24 11 19
184 6 5 5
185 17 10 14
186 30 15 22
187 40 24 25
188 6 6 6
189 18 13 17
190 34 20 23
191 50 19 27
192 1 1 1
193 1 1 1
194 1 1 1
195 1 1 1
196 2 2 2
197 3 3 3
198 3 2 3
199 3 3 3
200 3 2 3
201 5 5 4
202 6 5 6
203 6 5 6
204 4 3 3
205 7 3 7
206 9 5 9
207 10 7 9
208 2 2 2
209 3 3 3
210 3 3 3
211 3 3 3
212 4 3 4
213 8 7 8
214 9 8 9
215 9 7 9
216 6 5 5
217 13 10 10
218 17 12 14
219 18 12 16
220 7 4 6
221 17 13 15
222 24 15 18
223 28 12 17
224 3 3 3
225 5 5 5
226 6 4 5
227 6 4 6
228 6 4 5
229 13 9 11
230 17 12 15
231 18 10 15
232 8 6 7
233 20 11 18
234 30 17 22
235 34 23 24
236 9 5 8
237 24 18 17
238 40 19 28
239 50 26 34
240 4 4 4
241 7 6 7
242 9 7 7
243 10 7 9
244 7 7 7
245 17 12 16
246 24 15 17
247 28 16 19
248 9 6 9
249 24 18 19
250 40 20 29
251 50 25 32
252 10 7 10
253 28 14 18
254 50 27 32
255 70 26 42


==> anc/fig5b.txt <==
0 4096.0 2568 2289 103 
1 3072.0 1931 1855 134 
2 3072.0 1961 1681 125 
3 2304.0 1520 1501 156 
4 768.0 310 674 97 
5 768.0 408 606 121 
6 576.0 231 579 149 
7 576.0 302 533 122 
8 144.0 54 253 116 
9 64.0 5 112 98 
10 64.0 21 101 107 
11 48.0 8 79 145 
12 48.0 10 85 136 
13 30.720000000000006 24 72 135 
14 30.720000000000006 8 89 147 
15 15.360000000000003 7 54 136 
16 15.360000000000003 3 50 153 
17 15.360000000000003 5 50 169 
18 15.360000000000003 8 74 123 
19 12.0 1 34 103 
20 12.0 2 34 127 
21 7.6800000000000015 3 17 136 
22 7.6800000000000015 2 45 185 
23 1.9200000000000004 0 12 115 
24 1.9200000000000004 0 4 113 
25 1.9200000000000004 1 12 118 
26 1.9200000000000004 1 10 108 
27 1.0 0 10 137 
28 0.9600000000000002 0 8 146 
29 0.9600000000000002 0 8 128 
30 0.9600000000000002 0 3 154 
31 0.9600000000000002 0 8 174 
32 0.2304000000000001 0 4 143 
33 0.12000000000000002 0 1 116 
34 0.12000000000000002 0 2 130 
35 0.07680000000000003 0 1 158 
36 0.07680000000000003 0 3 161 
37 0.07680000000000001 4 2 119 
38 0.07680000000000001 3 6 97 
39 0.02560000000000001 0 0 144 
40 0.019200000000000002 0 3 119 
41 0.019200000000000002 3 1 144 
42 0.019200000000000002 0 1 122 
43 0.019200000000000002 0 0 129 
44 0.004800000000000002 0 0 128 
45 0.004800000000000002 0 0 156 
46 0.0048 1 1 121 
47 0.0048 0 0 102 
48 0.0016000000000000007 0 1 122 
49 0.0016000000000000007 0 0 148 
50 0.0005760000000000002 0 0 123 
51 0.0005760000000000001 0 0 126 
52 0.00010000000000000005 0 0 127 
53 9.600000000000003e-05 0 0 156 
54 9.600000000000003e-05 0 0 154 
55 9.600000000000002e-05 0 0 139 
56 9.600000000000002e-05 0 0 122 
57 6.400000000000002e-05 0 0 108 
58 6.400000000000002e-05 0 0 99 
59 1.6000000000000003e-05 0 0 156 
60 1.6000000000000003e-05 0 0 142 
61 1.4400000000000002e-06 0 0 135 
62 4.800000000000003e-07 0 0 116 
63 4.800000000000003e-07 0 0 134 
64 1.2000000000000002e-07 0 0 105 
65 1.2000000000000002e-07 0 0 141 
66 1e-08 0 0 117 
67 1.2000000000000006e-09 0 0 129 
68 1.2000000000000004e-09 0 0 137 
69 1.0000000000000008e-12 0 0 121 


==> anc/fig6a.txt <==
gamma=0.1 Penalty=1
#chain validity_rate(mean) validity_rate(error)
0.6 0.3091311333333333 0.012208858400494833
0.7 0.3185677416666667 0.010517972026617504
0.8 0.29893383833333337 0.008139250724659113
0.9 0.28713107666666665 0.00704820760916561
1.0 0.2831326316666667 0.007178010690790891
1.1 0.277803305 0.007034479906683259
1.2 0.2753026866666667 0.007395191132954802
1.3 0.27236093833333336 0.007764075893002872
1.4 0.29641844833333336 0.009545009369682701
gamma=0.1 Penalty=2
#chain validity_rate(mean) validity_rate(error)
0.6 0.27922198833333334 0.019353822936291124
0.7 0.371959825 0.017091299755039032
0.8 0.43828756500000005 0.013393571582674261
0.9 0.4665127883333333 0.01000035221908473
1.0 0.439644315 0.008799688948429278
1.1 0.4583815333333333 0.009127344710569198
1.2 0.432110435 0.009181388296270129
1.3 0.38393363166666666 0.008283819571737929
1.4 0.34746991166666663 0.0075872209207673985
gamma=0.1 Penalty=inf
#chain validity_rate(mean) validity_rate(error)
0.6 0.06568662833333333 0.011767857086203431
0.7 0.13285817833333335 0.013439224526068686
0.8 0.22841146999999998 0.01391863709644135
0.9 0.35699287166666666 0.014207589890449304
1.0 0.4577349683333333 0.011028269001958229
1.1 0.437068585 0.005910825958498855
1.2 0.4086149716666667 0.0036628757208536943
1.3 0.39340993333333335 0.0029924846265269272
1.4 0.35806714666666667 0.0026684792189226834
gamma=1.0 Penalty=1
#chain validity_rate(mean) validity_rate(error)
0.6 0.19006970833333336 0.02006500369385401
0.7 0.25295467833333335 0.01834822444571734
0.8 0.31459792500000006 0.016248368305171016
0.9 0.3559108133333333 0.013633662493363013
1.0 0.37244680166666666 0.010989790776043892
1.1 0.34034346166666674 0.008243262145714827
1.2 0.3068152533333333 0.006525656799403412
1.3 0.27348054 0.005677910675255271
1.4 0.24442560666666668 0.004775018970149637
gamma=1.0 Penalty=2
#chain validity_rate(mean) validity_rate(error)
0.6 0.14075622833333334 0.018903423473733756
0.7 0.23609801 0.019615261841113812
0.8 0.33918385 0.018109955853671884
0.9 0.4176623333333333 0.014216106359611189
1.0 0.45874360833333333 0.010509369594395149
1.1 0.4302079733333333 0.00673765776383917
1.2 0.39531565 0.004900133253261813
1.3 0.35504385833333335 0.003993986099185388
1.4 0.32214341333333335 0.0036092167985804827
gamma=1.0 Penalty=inf
#chain validity_rate(mean) validity_rate(error)
0.6 0.06820510666666667 0.012181376179085842
0.7 0.145066835 0.016252193801897685
0.8 0.258571375 0.017969220707641457
0.9 0.37912609833333333 0.01562703890508007
1.0 0.46780604166666667 0.011529892207549401
1.1 0.46876074333333334 0.006402709517393573
1.2 0.44146232833333326 0.003967275489478822
1.3 0.4005137416666667 0.0030188809787435197
1.4 0.3626847266666666 0.002824130814714897


==> anc/fig6b.txt <==
#Penalty=1
#anneal_time validity_rate(mean) validity_rate(error)
200 0.47023086000000003 0.014740391041637938
100 0.471173725 0.014422722272489858
50 0.44316125 0.015238229547342434
20 0.41254918399999996 0.016127394496760598
10 0.4151534642857143 0.01315732102364051
5 0.359429875862069 0.011043537418108406
2 0.28434443333333337 0.01147235649294037
#Penalty=2
#anneal_time validity_rate(mean) validity_rate(error)
200 0.6073632600000001 0.014834663628555926
100 0.5569741500000001 0.013149068012220487
50 0.5986318700000001 0.010505684489984457
20 0.5463796479999999 0.009936429092390084
10 0.5361859285714285 0.010936207680154459
5 0.5084694344827586 0.009668182410552143
2 0.43357736 0.01284410319897639
#Penalty=inf
#anneal_time validity_rate(mean) validity_rate(error)
200 0.60301548 0.010679127809404661
100 0.5984003750000001 0.009899197687660094
50 0.62674649 0.007847806902562017
20 0.5588123919999999 0.008365463078535224
10 0.5272811928571428 0.006286661066321782
5 0.5050247724137931 0.007034764211867767
2 0.44155899333333337 0.005806911675653802


==> anc/fig7a.txt <==
#gamma=0.1 penalty=1
#mq mean error
0.05 0.9316074162499999 0.0015393286937366315
0.3 0.892883384375 0.00024230077735942686
1.0 0.9343532718750001 0.00025781799522552626
#gamma=0.1 penalty=2
#mq mean error
0.05 0.7537081581249999 0.0037757172438549202
0.3 0.806029139375 0.0003013051394500052
1.0 0.7844054743750001 0.00022166944784743684
#gamma=0.1 penalty=10
#mq mean error
0.05 0.2900842225 0.007928173569777914
0.3 0.41576574374999997 0.0006642745196535365
1.0 0.246562735 0.00040504903668414475
#gamma=0.1 penalty=inf
#mq mean error
0.05 0.17663708 0.011809560676372026
0.3 0.297543839375 0.0007140552763723801
1.0 0.100072165 0.00018166542124190796


==> anc/fig7b.txt <==
#Ns Nt gamma mq acceptance_rate(mean) acceptance_rate(error) 
4 4 0.1000 0.0500 0.9314778 0.0010219
4 4 0.1000 0.3000 0.8929068 0.0002859
4 4 0.1000 1.0000 0.9343593 0.0002271
8 8 0.1000 0.0500 0.9226450 0.0007525
8 8 0.1000 0.3000 0.8852619 0.0001270
8 8 0.1000 1.0000 0.9363750 0.0000000
16 16 0.1000 0.0500 0.9135360 0.0005037
16 16 0.1000 0.3000 0.8847951 0.0000678
16 16 0.1000 1.0000 0.9360898 0.0000000
32 32 0.1000 0.0500 0.9066414 0.0002431
32 32 0.1000 0.3000 0.8847145 0.0000331
32 32 0.1000 1.0000 0.9345986 0.0000000


==> anc/fig7c.py <==
import pandas as pd
import matplotlib.pyplot as plt
stat=pd.read_csv("fig6c.txt",sep="\s+")
stat1=stat[(stat["#2.gamma"]==1.0) & (stat["#4.mq"]>0.0)]
stat2=stat[(stat["#2.gamma"]==0.1) & (stat["#4.mq"]>0.0)]

MQ=[0.05,0.3,1.0]
ACC=[0.18250069529630794, 0.3020214712148861, 0.09942437599217044]
ACC_E=[0.009789574566562185, 0.0022028091611527635, 0.0006763789518699411]
ACC=[0.19062608333333333, 0.3033678541666667, 0.09929102083333334]
ACC_E=[0.008539193486985704, 0.002581937086824959, 0.0011926442820218567]

X=[1,2,3]
A=[1,2,3]
Aerr=[1,1,1]
Ns=4
Nt=4
plt.figure(figsize=(5,5))
plt.xlabel(r"$am_q$",fontsize=15)
plt.ylabel("acceptance rate",fontsize=15)
plt.ylim(0,1)
plt.errorbar(stat1["#4.mq"],stat1["#24.Statistics(mean)"],stat1["#25.Statistics(err)"],linestyle='-',marker='.', elinewidth=1,markersize=7,capsize=3, capthick=1,label=f'V={Ns}x{Nt}, $\gamma=1.0$, classic', color='grey')
plt.errorbar(stat2["#4.mq"],stat2["#24.Statistics(mean)"],stat2["#25.Statistics(err)"],linestyle='-',marker='.', elinewidth=1,markersize=7,capsize=3, capthick=1,label=f'V={Ns}x{Nt}, $\gamma=0.1$, classic', color='black')
plt.errorbar(MQ,ACC,ACC_E,linestyle='',marker='x',markersize=7,capsize=3, capthick=1,label=f'V={Ns}x{Nt}, $\gamma=0.1$, $p$=inf', color='red')
#plt.errorbar(stat3["#4.mq"],stat3["#24.Statistics(mean)"],stat3["#25.Statistics(err)"],linestyle='-',marker='.', elinewidth=1,markersize=7,capsize=3, capthick=1,label=f'V={Ns}x{Nt}, $\gamma=0.01$')
plt
plt.legend()
plt.savefig("statistics_metropolis.pdf")


==> anc/fig7c.txt <==
#1.aT                #2.gamma             #3.mu                #4.mq                #5.beta              #6.sign(mean)        #7.sign(err)         #8.BDens(mean)       #9.BDens(err)        #10.BSusc(mean)      #11.BSusc(err)       #12.erg(mean)        #13.erg(err)         #14.SpecHeat(mean)   #15.SpecHeat(err)    #16.PlaqNum(mean)    #17.PlaqNum(err)     #18.PlaqNumSusc(mean) #19.PlaqNumSusc(err) #20.ChiralCond(mean) #21.ChiralCond(err)  #22.ChiralSusc(mean) #23.ChiralSusc(err)  #24.Statistics(mean) #25.Statistics(err)  
2.50000000e-05       1.00000000e-02       0.00000000e+00       1.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       3.12500000e-05       1.39754249e-05       3.90525174e-06       1.74619595e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.70127500e-01       1.98673098e-03       0.00000000e+00       0.00000000e+00       2.47961875e-01       2.42710201e-03      
2.50000000e-05       1.00000000e-02       0.00000000e+00       2.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.87500000e-05       1.29703187e-05       1.10858547e-05       1.61894557e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       4.88373750e-01       1.59880647e-03       0.00000000e+00       0.00000000e+00       2.76086875e-01       1.91088086e-03      
2.50000000e-05       1.00000000e-02       0.00000000e+00       3.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.41250000e-04       2.66177938e-05       1.76362197e-05       3.31975810e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.01126250e-01       2.15807145e-03       0.00000000e+00       0.00000000e+00       2.90465000e-01       1.36197403e-03      
2.50000000e-05       1.00000000e-02       0.00000000e+00       4.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.08750000e-04       1.65674128e-05       1.35818929e-05       2.06736795e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.08156250e+00       9.06500444e-04       0.00000000e+00       0.00000000e+00       2.76741250e-01       3.53038891e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       7.50000000e-05       1.02062073e-05       9.36936343e-06       1.27426908e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.32217250e+00       1.22452627e-03       0.00000000e+00       0.00000000e+00       2.46527500e-01       4.33587866e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.12500000e-05       1.43432621e-05       1.01496256e-05       1.79055277e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.53371500e+00       1.05717588e-03       0.00000000e+00       0.00000000e+00       2.06819375e-01       1.83239678e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.62500000e-05       1.50750438e-05       1.07737857e-05       1.88180534e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.71414250e+00       1.34029718e-03       0.00000000e+00       0.00000000e+00       1.74526875e-01       2.92390545e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       8.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.08750000e-04       2.45833333e-05       1.35818563e-05       3.06776151e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.86763250e+00       1.32034192e-03       0.00000000e+00       0.00000000e+00       1.43917500e-01       3.90601166e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       9.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.05000000e-04       1.98256288e-05       1.31139313e-05       2.47402437e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.00319375e+00       2.49197340e-03       0.00000000e+00       0.00000000e+00       1.20523750e-01       3.11698695e-04      
2.50000000e-05       1.00000000e-02       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.18750000e-04       2.57019509e-05       1.48295750e-05       3.20694671e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.12386375e+00       2.06711474e-03       0.00000000e+00       0.00000000e+00       1.00518125e-01       2.69693837e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00011500e+00       2.04803429e-05       2.87367284e-05       5.11540079e-06       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       6.71992500e-01       3.81810230e-03      
2.50000000e-03       1.00000000e-01       0.00000000e+00       5.00000000e-02       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.04000000e-03       2.44287513e-04       2.96456769e-04       3.82508090e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       5.22925000e-02       2.95161573e-03       0.00000000e+00       0.00000000e+00       2.22568125e-01       1.65920992e-02      
2.50000000e-03       1.00000000e-01       0.00000000e+00       1.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       5.20875000e-03       1.96991698e-04       6.88333362e-04       3.06722460e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.72765000e-01       2.26825756e-03       0.00000000e+00       0.00000000e+00       2.50193125e-01       6.50920712e-03      
2.50000000e-03       1.00000000e-01       0.00000000e+00       2.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.02787500e-02       1.63597257e-04       1.31450057e-03       2.09585226e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       4.92856250e-01       1.58251322e-03       0.00000000e+00       0.00000000e+00       2.80643750e-01       8.44843427e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       3.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.19537500e-02       1.98956043e-04       1.51569721e-03       2.94521584e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.04137500e-01       1.38900694e-03       0.00000000e+00       0.00000000e+00       2.97115625e-01       7.65610261e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       4.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.18075000e-02       1.45573578e-04       1.46808059e-03       1.96256338e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.07947750e+00       1.35819248e-03       0.00000000e+00       0.00000000e+00       2.84430625e-01       6.98988263e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.19012500e-02       2.92685423e-04       1.49006948e-03       3.49099750e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.32020625e+00       1.50977515e-03       0.00000000e+00       0.00000000e+00       2.54711250e-01       6.79407422e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.06900000e-02       1.97183290e-04       1.32915708e-03       2.73977722e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.53414875e+00       1.72193110e-03       0.00000000e+00       0.00000000e+00       2.13428750e-01       4.49248215e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.70750000e-03       2.09456970e-04       1.20575957e-03       2.62791522e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.71023250e+00       1.80139818e-03       0.00000000e+00       0.00000000e+00       1.80045000e-01       4.81929355e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       8.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.29750000e-03       1.54591756e-04       1.15449134e-03       2.11311261e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.86832000e+00       2.21287128e-03       0.00000000e+00       0.00000000e+00       1.49136250e-01       4.61184127e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       9.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.47750000e-03       2.05816464e-04       1.05343979e-03       2.45734987e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.00194750e+00       1.96448307e-03       0.00000000e+00       0.00000000e+00       1.25103125e-01       2.44276941e-04      
2.50000000e-03       1.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       7.34375000e-03       1.93463049e-04       9.16846427e-04       2.44935686e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.11733375e+00       2.73548001e-03       0.00000000e+00       0.00000000e+00       1.05248750e-01       2.71952495e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.79428250e+00       1.65991152e-03       1.15749379e-01       7.43638433e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.72000625e-01       1.78901087e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       5.00000000e-02       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.45286500e+00       6.56359483e-03       1.47019755e-01       2.01407303e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.23262500e-02       6.64390515e-04       0.00000000e+00       0.00000000e+00       2.59175625e-01       5.24285600e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       1.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.38548750e+00       2.60445332e-03       1.34601446e-01       1.02024565e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       2.24961250e-01       8.50470560e-04       0.00000000e+00       0.00000000e+00       3.44088750e-01       4.69807880e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       2.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.26399250e+00       1.80174799e-03       1.18451662e-01       8.08494428e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       4.70346250e-01       5.30362985e-04       0.00000000e+00       0.00000000e+00       5.37123125e-01       4.79192979e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       3.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.15260750e+00       1.08283995e-03       1.06898633e-01       7.31970046e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       6.96432500e-01       7.97516109e-04       0.00000000e+00       0.00000000e+00       7.00903125e-01       4.93208432e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       4.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.04960250e+00       7.46421556e-04       9.69039045e-02       3.88083076e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.01948750e-01       4.97118258e-04       0.00000000e+00       0.00000000e+00       7.53310000e-01       3.36463429e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.55538750e-01       1.30919485e-03       8.78556628e-02       1.99303177e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.09063000e+00       9.86182666e-04       0.00000000e+00       0.00000000e+00       7.00789375e-01       3.34090351e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       8.69145000e-01       1.26216607e-03       8.13980420e-02       6.35128824e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.26256500e+00       8.39234936e-04       0.00000000e+00       0.00000000e+00       6.09103125e-01       3.81375492e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       7.92093750e-01       1.49645327e-03       7.45298986e-02       2.73134657e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.41720500e+00       1.05017558e-03       0.00000000e+00       0.00000000e+00       5.18555625e-01       5.36873383e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       8.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       7.22438750e-01       1.14412668e-03       6.94469508e-02       4.41338858e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.55624375e+00       1.38615081e-03       0.00000000e+00       0.00000000e+00       4.33980625e-01       6.39743092e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       9.00000000e-01       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       6.59661250e-01       9.48669481e-04       6.40361540e-02       3.25058821e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.68481500e+00       1.13908284e-03       0.00000000e+00       0.00000000e+00       3.65499375e-01       4.03450235e-04      
2.50000000e-01       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       6.00976250e-01       1.48552209e-03       5.95249580e-02       3.41781997e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.79755250e+00       1.11022989e-03       0.00000000e+00       0.00000000e+00       3.08566250e-01       6.26576623e-04      


==> anc/fig8.txt <==
#Worm Ns=4 Nt=4
#gamma mean error
0.01 1.01077731 0.00321649064
0.02 1.01082142 0.00316062371
0.03 1.00776667 0.00179403739
0.04 1.01280134 0.00344830535
0.05 1.00627344 0.00190427379
0.06 1.01214283 0.00271547633
0.07 1.01275773 0.00198371807
0.08 1.00953004 0.00352241697
0.09 1.01354822 0.00345798661
0.1 1.01574179 0.00339810828
0.1 1.01103608 0.00213812367
0.2 1.00396924 0.00222406689
0.3 0.998302719 0.00225653051
0.4 0.995276108 0.00319694962
0.5 0.983778923 0.00221936951
0.6 0.976416161 0.00342003789
0.7 0.964182894 0.00394524498
0.8 0.944693654 0.00311599699
0.9 0.921925748 0.00155299257
1.0 0.90964755 0.00249628594
1.1 0.888122138 0.00229987171
#Worm Ns=8 Nt=8
#gamma mean error
0.01 1.01230066 0.00784843389
0.02 1.00791661 0.00728163397
0.03 1.00635979 0.00785605755
0.04 1.00508945 0.007257189
0.05 1.00333709 0.00679572915
0.06 1.01031712 0.0081453852
0.07 1.00693254 0.0082849189
0.08 1.00578024 0.00696778327
0.09 1.00444679 0.0089043054
0.1 1.00310681 0.00834368203
0.2 1.00108332 0.00729187155
0.3 0.998710485 0.00571414382
0.4 0.993654114 0.00339820625
0.5 0.985996246 0.0058424003
0.6 0.97167375 0.00429133801
0.7 0.958904097 0.00321784189
0.8 0.942018379 0.00130520592
0.9 0.926593701 0.0020338888
1.0 0.90531585 0.00300133324
1.1 0.888379311 0.00233862129
#D-Wave Ns=4 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.05 1.0089307225904882 0.0007815641963912816
0.1 1.0090998987268518 0.0008497748113079378
0.4 0.99487859190867 0.0007596401695901674
0.7 0.9603942234848486 0.0008344808273934175
1.0 0.905266945496633 0.0007299447859717794
#D-Wave Ns=8 Nt=4 mq=0.3 penalty=1
#gamma mean error
0.05 1.0131649903509037 0.0007275273226100254
0.1 1.0131055801159559 0.0005768317824722639
0.4 0.996924612645926 0.0007144738591137528
0.7 0.9610112298861078 0.000672839361737541
1.0 0.9060253539998413 0.0008064372611900654


==> anc/fig9a.txt <==
#gamma=0.1 penalty=1
#mq mean error
0.05 0.04730820625 0.0011339934577185332
0.3 0.80374016375 0.0007184945392091973
1.0 2.1176387700000006 0.0008303405755923394
#gamma=0.1 penalty=2
#mq mean error
0.05 0.048211576250000006 0.0007515022859236275
0.3 0.80344628 0.0007868485077192458
1.0 2.1170497475000003 0.000658776267498102
#gamma=0.1 penalty=10
#mq mean error
0.05 0.049209644999999996 0.0011477539311520566
0.3 0.804444925 0.0010248131905986578
1.0 2.11938375375 0.0011904159508018951
#gamma=0.1 penalty=inf
#mq mean error
0.05 0.05326655625 0.002008715725040116
0.3 0.80300729875 0.0015042721470235783
1.0 2.1126143412500005 0.0018338902082011318

#analytic
#mq chiral condensate
0.0 0.0
0.001 0.010339080887510909
0.002 0.02067687455567314
0.003 0.03101209451112192
0.004 0.041343455711526714
0.005 0.051669675288776404
0.006 0.06198947326937205
0.007 0.07230157329110679
0.008 0.08260470331511982
0.009 0.09289759633242352
0.01 0.10317899106401349
0.011 0.11344763265368744
0.012 0.12370227335271505
0.013 0.1339416731955179
0.014 0.1441646006655398
0.015 0.1543698333505118
0.016 0.16455615858633318
0.017 0.17472237408882493
0.018 0.18486728857262763
0.019 0.1949897223565526
0.02 0.20508850795472114
0.021 0.21516249065285376
0.022 0.22521052906911124
0.023 0.23523149569891286
0.024 0.24522427744319703
0.025 0.25518777611962257
0.026 0.2651209089562393
0.027 0.27502260906720133
0.028 0.2848918259101233
0.029 0.2947275257247221
0.03 0.3045286919524164
0.031 0.3142943256366105
0.032 0.32402344580339554
0.033 0.3337150898224717
0.034 0.34336831374810545
0.035 0.35298219263998665
0.036 0.36255582086388227
0.037 0.3720883123720158
0.038 0.38157880096314223
0.039 0.3910264405223185
0.04 0.40043040524040496
0.041 0.40978988981336373
0.042 0.4191041096214569
0.043 0.4283723008884751
0.044 0.43759372082115006
0.045 0.4467676477289524
0.046 0.45589338112448685
0.047 0.46497024180472724
0.048 0.47399757191336606
0.049 0.48297473498456944
0.05 0.49190111596846275
0.051 0.5007761212386748
0.052 0.5095991785823161
0.053 0.5183697371727531
0.054 0.5270872675255991
0.055 0.5357512614383101
0.056 0.5443612319138404
0.057 0.5529167130687859
0.058 0.5614172600264723
0.059 0.5698624487954719
0.06 0.5782518761340072
0.061 0.5865851594007389
0.062 0.5948619363924345
0.063 0.6030818651690167
0.064 0.6112446238664909
0.065 0.6193499104982759
0.066 0.6273974427454386
0.067 0.6353869577363568
0.068 0.6433182118163192
0.069 0.6511909803075797
0.07 0.6590050572603864
0.071 0.6667602551954844
0.072 0.6744564048386168
0.073 0.6820933548475103
0.074 0.6896709715318661
0.075 0.6971891385668328
0.076 0.7046477567004544
0.077 0.7120467434555781
0.078 0.7193860328266987
0.079 0.7266655749721819
0.08 0.7338853359023518
0.081 0.7410452971638711
0.082 0.748145455520858
0.083 0.75518582263316
0.084 0.7621664247322029
0.085 0.7690873022948337
0.086 0.7759485097155183
0.087 0.7827501149773164
0.088 0.7894921993219738
0.089 0.7961748569194983
0.09 0.8027981945375837
0.091 0.8093623312111774
0.092 0.8158673979125612
0.093 0.822313537222212
0.094 0.8287009030007666
0.095 0.8350296600623681
0.096 0.8412999838496606
0.097 0.847512060110702
0.098 0.8536660845780253
0.099 0.8597622626501221
0.1 0.8658008090755195
0.101 0.8717819476397028
0.102 0.8777059108550762
0.103 0.8835729396541279
0.104 0.8893832830860202
0.105 0.8951371980167175
0.106 0.9008349488328549
0.107 0.9064768071494681
0.108 0.9120630515217116
0.109 0.9175939671607249
0.11 0.9230698456537137
0.111 0.9284909846883812
0.112 0.9338576877818104
0.113 0.939170264013852
0.114 0.9444290277651194
0.115 0.9496342984596582
0.116 0.9547864003123455
0.117 0.9598856620810624
0.118 0.9649324168237041
0.119 0.969927001660043
0.12 0.9748697575384976
0.121 0.9797610290078137
0.122 0.9846011639936687
0.123 0.9893905135802464
0.124 0.9941294317967249
0.125 0.9988182754087429
0.126 1.0034574037147863
0.127 1.0080471783475116
0.128 1.0125879630799752
0.129 1.0170801236367597
0.13 1.021524027509945
0.131 1.0259200437799392
0.132 1.030268542941076
0.133 1.0345698967320003
0.134 1.0388244779707574
0.135 1.0430326603945557
0.136 1.0471948185041584
0.137 1.051311327412848
0.138 1.0553825626999234
0.139 1.059408900268646
0.14 1.063390716208605
0.141 1.067328386662427
0.142 1.0712222876967743
0.143 1.075072795177568
0.144 1.0788802846493557
0.145 1.082645131218795
0.146 1.0863677094421234
0.147 1.0900483932166225
0.148 1.0936875556759464
0.149 1.097285569089257
0.15 1.1008428047641106
0.151 1.104359632953033
0.152 1.1078364227636521
0.153 1.1112735420724005
0.154 1.1146713574416396
0.155 1.1180302340401735
0.156 1.1213505355670874
0.157 1.1246326241787823
0.158 1.1278768604192182
0.159 1.1310836031532019
0.16 1.1342532095027187
0.161 1.1373860347862117
0.162 1.1404824324607024
0.163 1.1435427540667604
0.164 1.146567349176161
0.165 1.1495565653422348
0.166 1.152510748052803
0.167 1.1554302406856234
0.168 1.158315384466318
0.169 1.1611665184286726
0.17 1.1639839793772575
0.171 1.1667681018523328
0.172 1.1695192180969183
0.173 1.1722376580260137
0.174 1.1749237491978828
0.175 1.1775778167873387
0.176 1.1802001835609963
0.177 1.1827911698543825
0.178 1.1853510935509004
0.179 1.1878802700625577
0.18 1.1903790123124072
0.181 1.1928476307186486
0.182 1.1952864331803452
0.183 1.1976957250646785
0.184 1.2000758091957107
0.185 1.2024269858446126
0.186 1.2047495527212513
0.187 1.2070438049671737
0.188 1.2093100351498618
0.189 1.2115485332582565
0.19 1.2137595866994968
0.191 1.2159434802968052
0.192 1.2181004962885182
0.193 1.2202309143281833
0.194 1.222335011485691
0.195 1.2244130622494147
0.196 1.2264653385292992
0.197 1.2284921096608772
0.198 1.2304936424101567
0.199 1.2324702009793578
0.2 1.2344220470134653
0.201 1.2363494396075483
0.202 1.2382526353148167
0.203 1.2401318881553982
0.204 1.2419874496257868
0.205 1.2438195687089273
0.206 1.2456284918849256
0.207 1.2474144631423425
0.208 1.2491777239900403
0.209 1.2509185134695626
0.21 1.2526370681680221
0.211 1.2543336222314474
0.212 1.2560084073786026
0.213 1.2576616529152276
0.214 1.2592935857486665
0.215 1.260904430402906
0.216 1.2624944090339387
0.217 1.2640637414454998
0.218 1.265612645105085
0.219 1.2671413351602816
0.22 1.2686500244553893
0.221 1.270138923548269
0.222 1.2716082407274503
0.223 1.2730581820294617
0.224 1.2744889512563633
0.225 1.2759007499934574
0.226 1.2772937776271913
0.227 1.278668231363208
0.228 1.2800243062445344
0.229 1.2813621951699075
0.23 1.2826820889122181
0.231 1.28398417613705
0.232 1.2852686434213039
0.233 1.2865356752719217
0.234 1.2877854541446399
0.235 1.2890181604628383
0.236 1.290233972636411
0.237 1.2914330670806606
0.238 1.2926156182352453
0.239 1.2937817985831108
0.24 1.294931778669452
0.241 1.2960657271206484
0.242 1.297183810663206
0.243 1.2982861941426806
0.244 1.2993730405425294
0.245 1.3004445110030116
0.246 1.3015007648399615
0.247 1.302541959563559
0.248 1.3035682508970499
0.249 1.3045797927953624
0.25 1.3055767374637102
0.251 1.3065592353760787
0.252 1.3075274352936748
0.253 1.3084814842832428
0.254 1.3094215277353445
0.255 1.3103477093825118
0.256 1.3112601713173253
0.257 1.3121590540103683
0.258 1.313044496328113
0.259 1.3139166355506566
0.26 1.3147756073893875
0.261 1.3156215460044933
0.262 1.3164545840224082
0.263 1.31727485255308
0.264 1.3180824812071628
0.265 1.3188775981130545
0.266 1.3196603299338205
0.267 1.3204308018839905
0.268 1.32118913774622
0.269 1.3219354598878106
0.27 1.322669889277113
0.271 1.323392545499776
0.272 1.3241035467748734
0.273 1.3248030099708883
0.274 1.325491050621536
0.275 1.3261677829414944
0.276 1.3268333198419373
0.277 1.3274877729459615
0.278 1.3281312526038553
0.279 1.328763867908239
0.28 1.3293857267090288
0.281 1.3299969356282972
0.282 1.3305976000749582
0.283 1.331187824259315
0.284 1.33176771120747
0.285 1.3323373627755806
0.286 1.332896879663967
0.287 1.3334463614310885
0.288 1.3339859065073636
0.289 1.3345156122088382
0.29 1.3350355747507348
0.291 1.3355458892608238
0.292 1.3360466497926695
0.293 1.3365379493387446
0.294 1.337019879843374
0.295 1.337492532215536
0.296 1.3379559963415764
0.297 1.3384103610976876
0.298 1.338855714362335
0.299 1.339292143028493
0.3 1.3397197330157515
0.301 1.3401385692822945
0.302 1.3405487358367338
0.303 1.3409503157498002
0.304 1.3413433911659083
0.305 1.341728043314584
0.306 1.3421043525217438
0.307 1.342472398220869
0.308 1.342832258964022
0.309 1.3431840124327425
0.31 1.3435277354488058
0.311 1.3438635039848654
0.312 1.344191393174953
0.313 1.3445114773248668
0.314 1.3448238299223954
0.315 1.345128523647496
0.316 1.3454256303822425
0.317 1.3457152212207413
0.318 1.3459973664788782
0.319 1.3462721357039533
0.32 1.346539597684209
0.321 1.3467998204582146
0.322 1.3470528713241643
0.323 1.3472988168490347
0.324 1.3475377228776375
0.325 1.3477696545415556
0.326 1.3479946762679684
0.327 1.3482128517883645
0.328 1.3484242441471481
0.329 1.3486289157101274
0.33 1.3488269281728993
0.331 1.349018342569136
0.332 1.3492032192787475
0.333 1.349381618035948
0.334 1.3495535979372346
0.335 1.3497192174492367
0.336 1.3498785344164819
0.337 1.350031606069054
0.338 1.350178489030157
0.339 1.3503192393235852
0.34 1.350453912381075
0.341 1.3505825630495918
0.342 1.350705245598504
0.343 1.3508220137266673
0.344 1.3509329205694105
0.345 1.351038018705448
0.346 1.3511373601636794
0.347 1.3512309964299216
0.348 1.351318978453543
0.349 1.3514013566539942
0.35 1.351478180927295
0.351 1.3515495006523996
0.352 1.351615364697488
0.353 1.3516758214261795
0.354 1.3517309187036683
0.355 1.3517807039027612
0.356 1.351825223909858
0.357 1.3518645251308419
0.358 1.3518986534968829
0.359 1.3519276544701906
0.36 1.3519515730496614
0.361 1.3519704537764772
0.362 1.351984340739616
0.363 1.3519932775812884
0.364 1.351997307502306
0.365 1.3519964732673935
0.366 1.3519908172104058
0.367 1.351980381239485
0.368 1.3519652068421637
0.369 1.3519453350903823
0.37 1.3519208066454447
0.371 1.3518916617629237
0.372 1.3518579402974782
0.373 1.35181968170762
0.374 1.3517769250604186
0.375 1.351729709036139
0.376 1.3516780719328276
0.377 1.3516220516708242
0.378 1.351561685797215
0.379 1.351497011490254
0.38 1.3514280655636848
0.381 1.3513548844710308
0.382 1.3512775043098408
0.383 1.3511959608258355
0.384 1.3511102894170497
0.385 1.3510205251378833
0.386 1.350926702703118
0.387 1.3508288564918738
0.388 1.35072702055152
0.389 1.350621228601522
0.39 1.3505115140372548
0.391 1.3503979099337549
0.392 1.3502804490494307
0.393 1.3501591638297072
0.394 1.3500340864106521
0.395 1.3499052486225283
0.396 1.3497726819933094
0.397 1.3496364177521587
0.398 1.3494964868328436
0.399 1.3493529198771252
0.4 1.3492057472380878
0.401 1.3490549989834346
0.402 1.3489007048987438
0.403 1.348742894490662
0.404 1.3485815969900874
0.405 1.3484168413552868
0.406 1.3482486562749714
0.407 1.3480770701713674
0.408 1.347902111203198
0.409 1.3477238072686566
0.41 1.3475421860083405
0.411 1.347357274808139
0.412 1.3471691008020827
0.413 1.346977690875172
0.414 1.3467830716661446
0.415 1.346585269570223
0.416 1.3463843107418383
0.417 1.346180221097287
0.418 1.3459730263173784
0.419 1.3457627518500481
0.42 1.345549422912926
0.421 1.3453330644958743
0.422 1.3451137013635044
0.423 1.3448913580576487
0.424 1.344666058899804
0.425 1.344437827993551
0.426 1.3442066892269322
0.427 1.3439726662748144
0.428 1.3437357826012009
0.429 1.3434960614615283
0.43 1.3432535259049456
0.431 1.3430081987765328
0.432 1.3427601027195157
0.433 1.3425092601774489
0.434 1.3422556933963763
0.435 1.3419994244269349
0.436 1.3417404751264868
0.437 1.3414788671611602
0.438 1.341214622007921
0.439 1.3409477609565845
0.44 1.34067830511181
0.441 1.3404062753950807
0.442 1.3401316925466487
0.443 1.3398545771274522
0.444 1.3395749495210258
0.445 1.3392928299353646
0.446 1.3390082384047906
0.447 1.3387211947917645
0.448 1.3384317187887114
0.449 1.3381398299198006
0.45 1.3378455475426998
0.451 1.3375488908503248
0.452 1.3372498788725622
0.453 1.3369485304779645
0.454 1.336644864375423
0.455 1.3363388991158367
0.456 1.336030653093744
0.457 1.3357201445489373
0.458 1.335407391568068
0.459 1.3350924120862275
0.46 1.3347752238884907
0.461 1.3344558446114754
0.462 1.3341342917448522
0.463 1.333810582632858
0.464 1.3334847344757694
0.465 1.3331567643313802
0.466 1.33282668911645
0.467 1.3324945256081324
0.468 1.3321602904453953
0.469 1.3318240001304198
0.47 1.3314856710299747
0.471 1.3311453193767946
0.472 1.330802961270914
0.473 1.330458612681011
0.474 1.330112289445728
0.475 1.329764007274956
0.476 1.3294137817511444
0.477 1.3290616283305527
0.478 1.3287075623445133
0.479 1.328351599000678
0.48 1.3279937533842394
0.481 1.3276340404591414
0.482 1.3272724750692795
0.483 1.3269090719396903
0.484 1.3265438456777134
0.485 1.3261768107741536
0.486 1.3258079816044153
0.487 1.3254373724296504
0.488 1.3250649973978532
0.489 1.3246908705449822
0.49 1.324315005796037
0.491 1.3239374169661484
0.492 1.3235581177616373
0.493 1.323177121781066
0.494 1.3227944425162919
0.495 1.3224100933534833
0.496 1.3220240875741431
0.497 1.3216364383561165
0.498 1.3212471587745813
0.499 1.320856261803038
0.5 1.3204637603142741
0.501 1.3200696670813281
0.502 1.3196739947784388
0.503 1.3192767559819893
0.504 1.318877963171429
0.505 1.318477628730198
0.506 1.3180757649466246
0.507 1.3176723840148372
0.508 1.3172674980356405
0.509 1.3168611190174002
0.51 1.316453258876901
0.511 1.3160439294402149
0.512 1.3156331424435463
0.513 1.315220909534068
0.514 1.3148072422707515
0.515 1.3143921521251911
0.516 1.3139756504824092
0.517 1.313557748641666
0.518 1.31313845781724
0.519 1.3127177891392332
0.52 1.312295753654324
0.521 1.311872362326548
0.522 1.3114476260380536
0.523 1.3110215555898561
0.524 1.3105941617025711
0.525 1.3101654550171582
0.526 1.3097354460956403
0.527 1.3093041454218284
0.528 1.3088715634020227
0.529 1.3084377103657259
0.53 1.3080025965663273
0.531 1.3075662321817991
0.532 1.307128627315376
0.533 1.3066897919962184
0.534 1.306249736180086
0.535 1.30580846975
0.536 1.305366002516881
0.537 1.3049223442202056
0.538 1.3044775045286363
0.539 1.3040314930406542
0.54 1.303584319285184
0.541 1.3031359927222064
0.542 1.302686522743381
0.543 1.302235918672627
0.544 1.301784189766746
0.545 1.301331345215996
0.546 1.300877394144684
0.547 1.3004223456117459
0.548 1.299966208611309
0.549 1.2995089920732708
0.55 1.2990507048638542
0.551 1.298591355786159
0.552 1.298130953580717
0.553 1.297669506926033
0.554 1.29720702443912
0.555 1.296743514676027
0.556 1.2962789861323838
0.557 1.2958134472438976
0.558 1.295346906386884
0.559 1.2948793718787732
0.56 1.2944108519786097
0.561 1.2939413548875618
0.562 1.2934708887494077
0.563 1.2929994616510299
0.564 1.2925270816228918
0.565 1.292053756639529
0.566 1.291579494620012
0.567 1.2911043034284222
0.568 1.2906281908743165
0.569 1.2901511647131827
0.57 1.289673232646896
0.571 1.2891944023241815
0.572 1.2887146813410355
0.573 1.2882340772411904
0.574 1.2877525975165434
0.575 1.2872702496075819
0.576 1.2867870409038247
0.577 1.2863029787442342
0.578 1.2858180704176456
0.579 1.2853323231631788
0.58 1.2848457441706373
0.581 1.2843583405809418
0.582 1.2838701194865076
0.583 1.2833810879316625
0.584 1.2828912529130232
0.585 1.2824006213799026
0.586 1.281909200234692
0.587 1.28141699633324
0.588 1.2809240164852336
0.589 1.2804302674545842
0.59 1.27993575595978
0.591 1.2794404886742725
0.592 1.2789444722268304
0.593 1.2784477132019105
0.594 1.2779502181400009
0.595 1.2774519935379882
0.596 1.2769530458495022
0.597 1.2764533814852648
0.598 1.2759530068134346
0.599 1.2754519281599408
0.6 1.2749501518088295
0.601 1.274447684002594
0.602 1.273944530942502
0.603 1.2734406987889249
0.604 1.272936193661667
0.605 1.2724310216402794
0.606 1.2719251887643839
0.607 1.2714187010339786
0.608 1.2709115644097648
0.609 1.2704037848134393
0.61 1.2698953681280118
0.611 1.2693863201981057
0.612 1.268876646830253
0.613 1.2683663537932008
0.614 1.2678554468181948
0.615 1.2673439315992765
0.616 1.2668318137935757
0.617 1.266319099021589
0.618 1.2658057928674684
0.619 1.2652919008792989
0.62 1.2647774285693805
0.621 1.2642623814144986
0.622 1.2637467648561997
0.623 1.2632305843010594
0.624 1.262713845120955
0.625 1.2621965526533265
0.626 1.2616787122014375
0.627 1.261160329034644
0.628 1.2606414083886375
0.629 1.2601219554657181
0.63 1.259601975435032
0.631 1.2590814734328317
0.632 1.2585604545627234
0.633 1.2580389238959064
0.634 1.2575168864714252
0.635 1.2569943472964042
0.636 1.2564713113462938
0.637 1.2559477835650983
0.638 1.2554237688656258
0.639 1.2548992721296968
0.64 1.2543742982084025
0.641 1.2538488519223145
0.642 1.2533229380617177
0.643 1.2527965613868308
0.644 1.252269726628036
0.645 1.25174243848609
0.646 1.2512147016323543
0.647 1.2506865207089943
0.648 1.2501579003292116
0.649 1.249628845077443
0.65 1.249099359509579
0.651 1.2485694481531664
0.652 1.2480391155076218
0.653 1.2475083660444315
0.654 1.2469772042073537
0.655 1.2464456344126222
0.656 1.2459136610491464
0.657 1.2453812884787059
0.658 1.2448485210361488
0.659 1.244315363029585
0.66 1.2437818187405767
0.661 1.243247892424332
0.662 1.2427135883098928
0.663 1.2421789106003198
0.664 1.2416438634728848
0.665 1.241108451079242
0.666 1.2405726775456267
0.667 1.2400365469730201
0.668 1.2395000634373419
0.669 1.2389632309896141
0.67 1.2384260536561535
0.671 1.2378885354387303
0.672 1.2373506803147505
0.673 1.2368124922374275
0.674 1.2362739751359444
0.675 1.235735132915631
0.676 1.235195969458125
0.677 1.234656488621539
0.678 1.2341166942406285
0.679 1.2335765901269473
0.68 1.2330361800690155
0.681 1.2324954678324773
0.682 1.2319544571602532
0.683 1.2314131517727123
0.684 1.2308715553678062
0.685 1.2303296716212486
0.686 1.2297875041866468
0.687 1.2292450566956625
0.688 1.2287023327581676
0.689 1.2281593359623824
0.69 1.227616069875032
0.691 1.2270725380414897
0.692 1.2265287439859212
0.693 1.2259846912114318
0.694 1.2254403832002085
0.695 1.2248958234136582
0.696 1.2243510152925559
0.697 1.223805962257177
0.698 1.2232606677074385
0.699 1.222715135023033
0.7 1.222169367563571
0.701 1.2216233686687126
0.702 1.2210771416582982
0.703 1.2205306898324846
0.704 1.2199840164718727
0.705 1.2194371248376434
0.706 1.218890018171684
0.707 1.218342699696714
0.708 1.2177951726164151
0.709 1.2172474401155593
0.71 1.2166995053601268
0.711 1.2161513714974375
0.712 1.2156030416562702
0.713 1.215054518946985
0.714 1.2145058064616452
0.715 1.2139569072741383
0.716 1.2134078244402882
0.717 1.2128585609979836
0.718 1.2123091199672873
0.719 1.211759504350557
0.72 1.2112097171325547
0.721 1.210659761280568
0.722 1.210109639744517
0.723 1.2095593554570732
0.724 1.2090089113337628
0.725 1.208458310273086
0.726 1.2079075551566207
0.727 1.2073566488491339
0.728 1.2068055941986875
0.729 1.2062543940367485
0.73 1.20570305117829
0.731 1.205151568421906
0.732 1.2045999485499022
0.733 1.2040481943284147
0.734 1.2034963085075003
0.735 1.2029442938212467
0.736 1.2023921529878687
0.737 1.2018398887098132
0.738 1.2012875036738535
0.739 1.2007350005511925
0.74 1.2001823819975592
0.741 1.199629650653306
0.742 1.1990768091435031
0.743 1.1985238600780408
0.744 1.1979708060517156
0.745 1.1974176496443307
0.746 1.196864393420788
0.747 1.196311039931183
0.748 1.1957575917108902
0.749 1.1952040512806603
0.75 1.1946504211467122
0.751 1.1940967038008157
0.752 1.1935429017203871
0.753 1.192989017368578
0.754 1.1924350531943595
0.755 1.1918810116326102
0.756 1.191326895104203
0.757 1.1907727060160926
0.758 1.1902184467614016
0.759 1.1896641197194977
0.76 1.1891097272560887
0.761 1.188555271723298
0.762 1.1880007554597474
0.763 1.1874461807906422
0.764 1.1868915500278538
0.765 1.186336865469994
0.766 1.1857821294025013
0.767 1.1852273440977188
0.768 1.1846725118149712
0.769 1.1841176348006468
0.77 1.1835627152882724
0.771 1.1830077554985887
0.772 1.182452757639632
0.773 1.1818977239068076
0.774 1.1813426564829665
0.775 1.1807875575384756
0.776 1.1802324292313
0.777 1.1796772737070658
0.778 1.1791220930991495
0.779 1.1785668895287302
0.78 1.1780116651048829
0.781 1.177456421924633
0.782 1.176901162073036
0.783 1.176345887623249
0.784 1.1757906006365961
0.785 1.175235303162638
0.786 1.174679997239247
0.787 1.17412468489267
0.788 1.1735693681375958
0.789 1.1730140489772285
0.79 1.172458729403349
0.791 1.1719034113963847
0.792 1.1713480969254717
0.793 1.1707927879485265
0.794 1.1702374864123075
0.795 1.169682194252477
0.796 1.16912691339367
0.797 1.168571645749556
0.798 1.1680163932229044
0.799 1.167461157705641
0.8 1.1669059410789173
0.801 1.1663507452131698
0.802 1.1657955719681852
0.803 1.1652404231931466
0.804 1.1646853007267188
0.805 1.1641302063970849
0.806 1.1635751420220202
0.807 1.1630201094089463
0.808 1.1624651103549941
0.809 1.1619101466470538
0.81 1.1613552200618422
0.811 1.1608003323659546
0.812 1.160245485315925
0.813 1.1596906806582834
0.814 1.1591359201296085
0.815 1.1585812054565852
0.816 1.1580265383560644
0.817 1.1574719205351136
0.818 1.1569173536910724
0.819 1.1563628395116068
0.82 1.1558083796747687
0.821 1.1552539758490428
0.822 1.1546996296934005
0.823 1.1541453428573583
0.824 1.1535911169810247
0.825 1.1530369536951577
0.826 1.1524828546212111
0.827 1.1519288213713905
0.828 1.1513748555487031
0.829 1.150820958747008
0.83 1.1502671325510663
0.831 1.1497133785365958
0.832 1.1491596982703116
0.833 1.1486060933099882
0.834 1.1480525652044946
0.835 1.147499115493854
0.836 1.146945745709291
0.837 1.146392457373273
0.838 1.1458392519995657
0.839 1.1452861310932734
0.84 1.1447330961508944
0.841 1.144180148660363
0.842 1.1436272901010962
0.843 1.1430745219440395
0.844 1.142521845651716
0.845 1.1419692626782683
0.846 1.1414167744695087
0.847 1.1408643824629572
0.848 1.140312088087893
0.849 1.1397598927653951
0.85 1.1392077979083914
0.851 1.1386558049216908
0.852 1.138103915202044
0.853 1.1375521301381704
0.854 1.137000451110815
0.855 1.1364488794927776
0.856 1.1358974166489693
0.857 1.1353460639364419
0.858 1.1347948227044375
0.859 1.1342436942944318
0.86 1.1336926800401668
0.861 1.1331417812676976
0.862 1.1325909992954362
0.863 1.1320403354341866
0.864 1.1314897909871873
0.865 1.1309393672501482
0.866 1.1303890655112996
0.867 1.12983888705142
0.868 1.1292888331438837
0.869 1.1287389050546968
0.87 1.1281891040425354
0.871 1.1276394313587843
0.872 1.12708988824758
0.873 1.126540475945839
0.874 1.125991195683308
0.875 1.1254420486825893
0.876 1.1248930361591876
0.877 1.1243441593215393
0.878 1.123795419371058
0.879 1.1232468175021637
0.88 1.1226983549023217
0.881 1.1221500327520824
0.882 1.1216018522251108
0.883 1.1210538144882254
0.884 1.1205059207014363
0.885 1.1199581720179768
0.886 1.1194105695843377
0.887 1.1188631145403087
0.888 1.1183158080190032
0.889 1.1177686511469
0.89 1.1172216450438803
0.891 1.1166747908232484
0.892 1.1161280895917798
0.893 1.1155815424497482
0.894 1.1150351504909584
0.895 1.1144889148027826
0.896 1.1139428364661887
0.897 1.1133969165557802
0.898 1.1128511561398222
0.899 1.112305556280276
0.9 1.11176011803283
0.901 1.111214842446938
0.902 1.1106697305658413
0.903 1.110124783426607
0.904 1.1095800020601578
0.905 1.1090353874913044
0.906 1.1084909407387722
0.907 1.1079466628152363
0.908 1.1074025547273518
0.909 1.1068586174757846
0.91 1.1063148520552364
0.911 1.1057712594544828
0.912 1.1052278406563993
0.913 1.1046845966379883
0.914 1.104141528370417
0.915 1.1035986368190351
0.916 1.103055922943415
0.917 1.1025133876973745
0.918 1.1019710320290077
0.919 1.1014288568807138
0.92 1.1008868631892257
0.921 1.1003450518856384
0.922 1.0998034238954348
0.923 1.0992619801385188
0.924 1.098720721529238
0.925 1.0981796489764157
0.926 1.0976387633833753
0.927 1.097098065647968
0.928 1.096557556662605
0.929 1.096017237314275
0.93 1.0954771084845827
0.931 1.0949371710497653
0.932 1.0943974258807239
0.933 1.0938578738430529
0.934 1.0933185157970595
0.935 1.0927793525977954
0.936 1.0922403850950797
0.937 1.0917016141335274
0.938 1.0911630405525727
0.939 1.090624665186496
0.94 1.090086488864448
0.941 1.0895485124104778
0.942 1.0890107366435544
0.943 1.0884731623775936
0.944 1.0879357904214844
0.945 1.087398621579112
0.946 1.0868616566493796
0.947 1.0863248964262393
0.948 1.0857883416987124
0.949 1.085251993250911
0.95 1.0847158518620705
0.951 1.0841799183065626
0.952 1.083644193353928
0.953 1.083108677768897
0.954 1.0825733723114104
0.955 1.0820382777366477
0.956 1.0815033947950463
0.957 1.080968724232326
0.958 1.0804342667895142
0.959 1.079900023202964
0.96 1.0793659942043834
0.961 1.078832180520851
0.962 1.078298582874843
0.963 1.0777652019842539
0.964 1.0772320385624212
0.965 1.0766990933181433
0.966 1.0761663669557042
0.967 1.075633860174896
0.968 1.0751015736710396
0.969 1.074569508135005
0.97 1.0740376642532352
0.971 1.073506042707766
0.972 1.07297464417625
0.973 1.072443469331973
0.974 1.071912518843881
0.975 1.071381793376595
0.976 1.0708512935904364
0.977 1.0703210201414461
0.978 1.0697909736814046
0.979 1.0692611548578552
0.98 1.06873156431412
0.981 1.068202202689323
0.982 1.067673070618412
0.983 1.0671441687321732
0.984 1.0666154976572582
0.985 1.0660870580161956
0.986 1.0655588504274207
0.987 1.0650308755052873
0.988 1.0645031338600892
0.989 1.0639756260980802
0.99 1.0634483528214944
0.991 1.0629213146285643
0.992 1.0623945121135427
0.993 1.0618679458667142
0.994 1.0613416164744238
0.995 1.0608155245190882
0.996 1.0602896705792182
0.997 1.0597640552294396
0.998 1.0592386790405046
0.999 1.0587135425793168
1.0 1.0581886464089474
1.001 1.0576639910886525
1.002 1.0571395771738932
1.003 1.056615405216351
1.004 1.0560914757639484
1.005 1.0555677893608661
1.006 1.0550443465475616
1.007 1.054521147860783
1.008 1.0539981938335903
1.009 1.0534754849953745
1.01 1.05295302187187
1.011 1.052430804985175
1.012 1.05190883485377
1.013 1.0513871119925307
1.014 1.0508656369127507
1.015 1.0503444101221524
1.016 1.0498234321249102
1.017 1.0493027034216624
1.018 1.048782224509528
1.019 1.0482619958821289
1.02 1.0477420180296
1.021 1.04722229143861
1.022 1.0467028165923742
1.023 1.0461835939706747
1.024 1.0456646240498726
1.025 1.0451459073029281
1.026 1.0446274441994148
1.027 1.044109235205535
1.028 1.0435912807841363
1.029 1.0430735813947274
1.03 1.0425561374934935
1.031 1.042038949533314
1.032 1.041522017963775
1.033 1.0410053432311863
1.034 1.0404889257785976
1.035 1.039972766045814
1.036 1.0394568644694069
1.037 1.0389412214827376
1.038 1.038425837515964
1.039 1.037910712996061
1.04 1.037395848346833
1.041 1.0368812439889306
1.042 1.0363669003398617
1.043 1.0358528178140136
1.044 1.0353389968226598
1.045 1.0348254377739794
1.046 1.0343121410730691
1.047 1.033799107121959
1.048 1.033286336319629
1.049 1.0327738290620185
1.05 1.0322615857420432
1.051 1.0317496067496126
1.052 1.0312378924716359
1.053 1.030726443292045
1.054 1.030215259591804
1.055 1.0297043417489204
1.056 1.0291936901384666
1.057 1.028683305132586
1.058 1.028173187100513
1.059 1.0276633364085819
1.06 1.027153753420241
1.061 1.0266444384960713
1.062 1.0261353919937934
1.063 1.0256266142682846
1.064 1.0251181056715903
1.065 1.0246098665529388
1.066 1.024101897258756
1.067 1.0235941981326728
1.068 1.023086769515546
1.069 1.0225796117454644
1.07 1.0220727251577653
1.071 1.0215661100850477
1.072 1.0210597668571835
1.073 1.0205536958013302
1.074 1.020047897241947
1.075 1.0195423715008034
1.076 1.0190371188969907
1.077 1.0185321397469411
1.078 1.0180274343644355
1.079 1.0175230030606137
1.08 1.0170188461439928
1.081 1.0165149639204767
1.082 1.0160113566933646
1.083 1.0155080247633708
1.084 1.0150049684286286
1.085 1.0145021879847111
1.086 1.0139996837246346
1.087 1.0134974559388747
1.088 1.0129955049153816
1.089 1.012493830939587
1.09 1.0119924342944138
1.091 1.011491315260295
1.092 1.0109904741151814
1.093 1.0104899111345538
1.094 1.0099896265914317
1.095 1.0094896207563908
1.096 1.0089898938975697
1.097 1.0084904462806814
1.098 1.0079912781690288
1.099 1.0074923898235115
1.1 1.0069937815026393


==> anc/fig9b.txt <==
#gamma=0.1 penalty=1
#mq mean error
0.05 0.0015836 8.96e-05
#gamma=0.1 penalty=1
#mq mean error
0.3 0.0118788 9.07e-05
#gamma=0.1 penalty=1
#mq mean error
1.0 0.007195 9.56e-05
#gamma=0.1 penalty=2
#mq mean error
0.05 0.001754 5.24e-05
#gamma=0.1 penalty=2
#mq mean error
0.3 0.0118873 0.0001282
#gamma=0.1 penalty=2
#mq mean error
1.0 0.0075028 5.69e-05
#gamma=0.1 penalty=10
#mq mean error
0.05 0.0018486 7.82e-05
#gamma=0.1 penalty=10
#mq mean error
0.3 0.0118981 9.12e-05
#gamma=0.1 penalty=10
#mq mean error
1.0 0.0073553 9.18e-05
#gamma=0.1 penalty=inf
#mq mean error
0.05 0.0020454 0.0001975
#gamma=0.1 penalty=inf
#mq mean error
0.3 0.011927 0.0001798
#gamma=0.1 penalty=inf
#mq mean error
1.0 0.0069165 0.0001422

#analytic
#mq chiral condensate
0.0 0.0002778514489181067
0.001 0.0002785420801273292
0.002 0.0002806136363360364
0.003 0.0002840651056685172
0.004 0.00028889480293503903
0.005 0.000295100371533801
0.006 0.0003026787861082225
0.007 0.0003116263559541493
0.008 0.00032193872917002787
0.009 0.0003336108975416182
0.01 0.0003466372021513247
0.011 0.00036101133970080926
0.012 0.0003767263695341301
0.013 0.00039377472134729727
0.014 0.0004121482035688181
0.015 0.00043183801239453525
0.016 0.0004528347414588452
0.017 0.0004751283921232278
0.018 0.0004987083843619038
0.019 0.0005235635682234132
0.02 0.0005496822358459336
0.021 0.0005770521340032085
0.022 0.0006056604771571956
0.023 0.0006354939609926869
0.024 0.0006665387764085253
0.025 0.0006987806239393867
0.026 0.0007322047285815427
0.027 0.0007667958549955911
0.028 0.000802538323058668
0.029 0.0008394160237384251
0.03 0.0008774124352607102
0.031 0.0009165106395428214
0.032 0.0009566933388639997
0.033 0.000997942872744903
0.034 0.0010402412350077484
0.035 0.0010835700909890289
0.036 0.0011279107948767991
0.037 0.0011732444071448293
0.038 0.0012195517120562535
0.039 0.0012668132352096377
0.04 0.0013150092611009146
0.041 0.0013641198506750742
0.042 0.0014141248588420315
0.043 0.0014650039519317351
0.044 0.0015167366250641648
0.045 0.0015693022194105803
0.046 0.0016226799393231218
0.047 0.0016768488693105843
0.048 0.0017317879908390283
0.049 0.0017874761989366637
0.05 0.0018438923185833836
0.051 0.0019010151208660954
0.052 0.001958823338882004
0.053 0.002017295683372813
0.054 0.0020764108580738506
0.055 0.002136147574763
0.056 0.002196484567995244
0.057 0.0022574006095096833
0.058 0.0023188745222967495
0.059 0.0023808851943143555
0.06 0.0024434115918426412
0.061 0.0025064327724679107
0.062 0.0025699278976874136
0.063 0.0026338762451273015
0.064 0.002698257220367341
0.065 0.00276305036836651
0.066 0.0028282353844847996
0.067 0.0028937921250972087
0.068 0.0029597006177968024
0.069 0.0030259410711845932
0.07 0.0030924938842447043
0.071 0.0031593396553041535
0.072 0.003226459190577214
0.073 0.0032938335122951064
0.074 0.0033614438664225513
0.075 0.003429271729963126
0.076 0.0034972988178562604
0.077 0.003565507089469138
0.078 0.0036338787546875456
0.079 0.0037023962796098393
0.08 0.0037710423918493096
0.081 0.003839800085450133
0.082 0.003908652625422967
0.083 0.003977583551906376
0.084 0.004046576683960876
0.085 0.004115616123002624
0.086 0.004184686255884142
0.087 0.004253771757629795
0.088 0.004322857593833955
0.089 0.004391929022730145
0.09 0.004460971596939466
0.091 0.004529971164907092
0.092 0.004598913872035553
0.093 0.00466778616152366
0.094 0.0047365747749203956
0.095 0.004805266752402553
0.096 0.004873849432785699
0.097 0.004942310453277524
0.098 0.005010637748982969
0.099 0.005078819552170464
0.1 0.005146844391308545
0.101 0.0052147010898821984
0.102 0.005282378764998112
0.103 0.0053498668257881115
0.104 0.005417154971619886
0.105 0.005484233190123942
0.106 0.00555109175504582
0.107 0.005617721223932484
0.108 0.00568411243566129
0.109 0.005750256507820495
0.11 0.005816144833949369
0.111 0.005881769080646479
0.112 0.005947121184554069
0.113 0.006012193349226611
0.114 0.006076978041891147
0.115 0.006141467990107255
0.116 0.0062056561783338455
0.117 0.00626953584441014
0.118 0.006333100475957765
0.119 0.006396343806710882
0.12 0.006459259812781059
0.121 0.0065218427088630715
0.122 0.006584086944388193
0.123 0.0066459871996308135
0.124 0.006707538381774275
0.125 0.006768735620941517
0.126 0.006829574266196081
0.127 0.006890049881518646
0.128 0.006950158241763995
0.129 0.007009895328603487
0.13 0.007069257326457447
0.131 0.0071282406184221565
0.132 0.007186841782195352
0.133 0.007245057586004709
0.134 0.007302884984542783
0.135 0.007360321114912421
0.136 0.007417363292585899
0.137 0.0074740090073813535
0.138 0.007530255919459423
0.139 0.007586101855343358
0.14 0.007641544803965158
0.141 0.007696582912740541
0.142 0.007751214483675348
0.143 0.007805437969505457
0.144 0.007859251969872744
0.145 0.007912655227538834
0.146 0.007965646624638813
0.147 0.008018225178976575
0.148 0.00807039004036342
0.149 0.008122140487001444
0.15 0.008173475921913304
0.151 0.008224395869419301
0.152 0.00827489997166324
0.153 0.00832498798518795
0.154 0.008374659777561595
0.155 0.008423915324055318
0.156 0.008472754704373343
0.157 0.00852117809943592
0.158 0.008569185788215774
0.159 0.008616778144628523
0.16 0.008663955634477447
0.161 0.00871071881245304
0.162 0.008757068319187322
0.163 0.008803004878363501
0.164 0.008848529293880547
0.165 0.008893642447073288
0.166 0.008938345293987496
0.167 0.008982638862710307
0.168 0.009026524250755527
0.169 0.009070002622503785
0.17 0.009113075206697257
0.171 0.009155743293988798
0.172 0.009198008234544823
0.173 0.00923987143570204
0.174 0.009281334359677257
0.175 0.009322398521329933
0.176 0.009363065485977052
0.177 0.009403336867259877
0.178 0.009443214325061783
0.179 0.00948269956347686
0.18 0.009521794328828782
0.181 0.00956050040773889
0.182 0.009598819625243393
0.183 0.009636753842958704
0.184 0.009674304957294402
0.185 0.009711474897713068
0.186 0.009748265625036308
0.187 0.00978467912979638
0.188 0.009820717430632554
0.189 0.00985638257273148
0.19 0.009891676626311206
0.191 0.009926601685147326
0.192 0.009961159865141544
0.193 0.009995353302930936
0.194 0.010029184154537933
0.195 0.01006265459405966
0.196 0.0100957668123964
0.197 0.01012852301601808
0.198 0.010160925425768203
0.199 0.010192976275704225
0.2 0.010224677811974305
0.201 0.010256032291728667
0.202 0.010287041982065724
0.203 0.010317709159011756
0.204 0.010348036106533657
0.205 0.01037802511558373
0.206 0.01040767848317621
0.207 0.010436998511494436
0.208 0.010465987507028235
0.209 0.01049464777974055
0.21 0.010522981642263023
0.211 0.010550991409119422
0.212 0.010578679395976454
0.213 0.010606047918921398
0.214 0.010633099293765649
0.215 0.010659835835373646
0.216 0.010686259857016744
0.217 0.010712373669750995
0.218 0.010738179581818611
0.219 0.010763679898072174
0.22 0.01078887691942134
0.221 0.010813772942301103
0.222 0.010838370258161322
0.223 0.01086267115297667
0.224 0.010886677906776804
0.225 0.01091039279319582
0.226 0.010933818079040696
0.227 0.010956956023878233
0.228 0.010979808879639707
0.229 0.011002378890243074
0.23 0.011024668291231901
0.231 0.011046679309430806
0.232 0.011068414162616764
0.233 0.011089875059205893
0.234 0.011111064197955222
0.235 0.011131983767678905
0.236 0.011152635946978838
0.237 0.011173022903988583
0.238 0.011193146796130869
0.239 0.011213009769887688
0.24 0.011232613960583135
0.241 0.011251961492178041
0.242 0.011271054477076494
0.243 0.011289895015943572
0.244 0.011308485197534038
0.245 0.011326827098531686
0.246 0.011344922783398922
0.247 0.0113627743042362
0.248 0.01138038370065115
0.249 0.011397752999636915
0.25 0.011414884215459394
0.251 0.011431779349553368
0.252 0.011448440390426624
0.253 0.01146486931357246
0.254 0.011481068081389881
0.255 0.01149703864311117
0.256 0.011512782934737018
0.257 0.011528302878978275
0.258 0.011543600385204793
0.259 0.011558677349400491
0.26 0.011573535654124792
0.261 0.011588177168480174
0.262 0.011602603748085322
0.263 0.011616817235054021
0.264 0.01163081945797932
0.265 0.011644612231922966
0.266 0.01165819735840967
0.267 0.01167157662542631
0.268 0.011684751807425441
0.269 0.01169772466533353
0.27 0.011710496946563214
0.271 0.011723070385029502
0.272 0.011735446701170172
0.273 0.011747627601969646
0.274 0.011759614780986305
0.275 0.011771409918383673
0.276 0.011783014680964293
0.277 0.011794430722207096
0.278 0.01180565968230763
0.279 0.011816703188221067
0.28 0.011827562853708055
0.281 0.011838240279382989
0.282 0.01184873705276483
0.283 0.011859054748330322
0.284 0.011869194927569276
0.285 0.011879159139042087
0.286 0.011888948918439333
0.287 0.011898565788642955
0.288 0.01190801125978964
0.289 0.011917286829335691
0.29 0.011926393982123465
0.291 0.01193533419044956
0.292 0.011944108914134105
0.293 0.011952719600591749
0.294 0.011961167684903656
0.295 0.011969454589890818
0.296 0.011977581726188458
0.297 0.011985550492321435
0.298 0.01199336227478065
0.299 0.012001018448100432
0.3 0.01200852037493648
0.301 0.012015869406144991
0.302 0.012023066880862202
0.303 0.012030114126584545
0.304 0.01203701245924969
0.305 0.012043763183317855
0.306 0.012050367591853635
0.307 0.012056826966608517
0.308 0.012063142578103443
0.309 0.012069315685711868
0.31 0.012075347537743223
0.311 0.012081239371526413
0.312 0.01208699241349365
0.313 0.012092607879264545
0.314 0.012098086973730104
0.315 0.012103430891137027
0.316 0.012108640815171913
0.317 0.012113717919045653
0.318 0.012118663365577716
0.319 0.012123478307280344
0.32 0.01212816388644279
0.321 0.012132721235215554
0.322 0.012137151475694117
0.323 0.01214145572000301
0.324 0.01214563507037936
0.325 0.012149690619256371
0.326 0.012153623449346609
0.327 0.012157434633724987
0.328 0.012161125235911563
0.329 0.012164696309953918
0.33 0.012168148900509422
0.331 0.012171484042927063
0.332 0.01217470276332893
0.333 0.012177806078691383
0.334 0.012180794996925941
0.335 0.012183670516959644
0.336 0.012186433628815066
0.337 0.012189085313690003
0.338 0.012191626544036629
0.339 0.012194058283640351
0.34 0.012196381487698004
0.341 0.012198597102895958
0.342 0.012200706067487322
0.343 0.012202709311369091
0.344 0.012204607756158432
0.345 0.012206402315268929
0.346 0.012208093893985814
0.347 0.012209683389541228
0.348 0.012211171691188493
0.349 0.012212559680276286
0.35 0.012213848230321917
0.351 0.01221503820708449
0.352 0.012216130468637175
0.353 0.012217125865439146
0.354 0.012218025240406879
0.355 0.012218829428985056
0.356 0.012219539259216788
0.357 0.012220155551813359
0.358 0.01222067912022339
0.359 0.012221110770701522
0.36 0.012221451302376457
0.361 0.012221701507318546
0.362 0.012221862170606671
0.363 0.01222193407039482
0.364 0.01222191797797786
0.365 0.012221814657856869
0.366 0.012221624867803978
0.367 0.012221349358926492
0.368 0.012220988875730612
0.369 0.012220544156184534
0.37 0.012220015931780969
0.371 0.012219404927599223
0.372 0.01221871186236655
0.373 0.012217937448519126
0.374 0.012217082392262423
0.375 0.012216147393630932
0.376 0.012215133146547529
0.377 0.012214040338882157
0.378 0.012212869652509948
0.379 0.012211621763369008
0.38 0.01221029734151737
0.381 0.01220889705118971
0.382 0.012207421550853257
0.383 0.01220587149326346
0.384 0.012204247525518828
0.385 0.012202550289115516
0.386 0.012200780420001152
0.387 0.012198938548628385
0.388 0.012197025300007764
0.389 0.0121950412937601
0.39 0.012192987144168327
0.391 0.012190863460229085
0.392 0.012188670845703393
0.393 0.012186409899167102
0.394 0.012184081214060899
0.395 0.01218168537873956
0.396 0.012179222976520944
0.397 0.012176694585734432
0.398 0.012174100779768875
0.399 0.012171442127120055
0.4 0.012168719191437647
0.401 0.012165932531571819
0.402 0.012163082701619305
0.403 0.012160170250968917
0.404 0.012157195724346767
0.405 0.012154159661860946
0.406 0.01215106259904576
0.407 0.01214790506690546
0.408 0.01214468759195771
0.409 0.012141410696276354
0.41 0.012138074897534006
0.411 0.012134680709044013
0.412 0.012131228639802044
0.413 0.01212771919452744
0.414 0.012124152873703739
0.415 0.012120530173619195
0.416 0.012116851586406642
0.417 0.012113117600083033
0.418 0.012109328698588585
0.419 0.012105485361825362
0.42 0.012101588065695893
0.421 0.01209763728214067
0.422 0.012093633479176089
0.423 0.012089577120931318
0.424 0.012085468667685192
0.425 0.012081308575902575
0.426 0.01207709729827031
0.427 0.012072835283732927
0.428 0.012068522977527868
0.429 0.012064160821220391
0.43 0.012059749252738143
0.431 0.012055288706405268
0.432 0.012050779612976334
0.433 0.012046222399669727
0.434 0.012041617490200813
0.435 0.012036965304814708
0.436 0.012032266260318815
0.437 0.012027520770114746
0.438 0.012022729244230326
0.439 0.01201789208935084
0.44 0.012013009708850293
0.441 0.012008082502822136
0.442 0.012003110868109755
0.443 0.011998095198336686
0.444 0.011993035883936383
0.445 0.011987933312181814
0.446 0.0119827878672147
0.447 0.01197759993007435
0.448 0.011972369878726427
0.449 0.011967098088091275
0.45 0.011961784930071759
0.451 0.011956430773581272
0.452 0.011951035984571041
0.453 0.011945600926057433
0.454 0.011940125958148622
0.455 0.01193461143807145
0.456 0.01192905772019768
0.457 0.011923465156070026
0.458 0.011917834094428006
0.459 0.011912164881233436
0.46 0.011906457859695761
0.461 0.011900713370297019
0.462 0.011894931750816561
0.463 0.011889113336355662
0.464 0.01188325845936165
0.465 0.011877367449651951
0.466 0.011871440634437834
0.467 0.011865478338347944
0.468 0.011859480883451503
0.469 0.01185344858928133
0.47 0.011847381772856727
0.471 0.011841280748705978
0.472 0.011835145828888591
0.473 0.011828977323017487
0.474 0.01182277553828088
0.475 0.011816540779463862
0.476 0.011810273348969814
0.477 0.011803973546841692
0.478 0.011797641670782967
0.479 0.011791278016178332
0.48 0.01178488287611439
0.481 0.011778456541399942
0.482 0.011771999300586086
0.483 0.011765511439986272
0.484 0.011758993243695906
0.485 0.011752444993612042
0.486 0.011745866969452538
0.487 0.0117392594487754
0.488 0.011732622706997568
0.489 0.011725957017413696
0.49 0.011719262651214882
0.491 0.011712539877506827
0.492 0.011705788963328183
0.493 0.011699010173668502
0.494 0.011692203771486104
0.495 0.01168537001772566
0.496 0.011678509171335802
0.497 0.01167162148928627
0.498 0.011664707226585094
0.499 0.011657766636295608
0.5 0.011650799969553208
0.501 0.011643807475581905
0.502 0.011636789401710795
0.503 0.011629745993390466
0.504 0.011622677494208955
0.505 0.011615584145907855
0.506 0.01160846618839801
0.507 0.011601323859775211
0.508 0.011594157396335727
0.509 0.011586967032591614
0.51 0.011579753001285836
0.511 0.011572515533407438
0.512 0.011565254858206359
0.513 0.011557971203208131
0.514 0.011550664794228605
0.515 0.011543335855388252
0.516 0.01153598460912663
0.517 0.011528611276216408
0.518 0.011521216075777548
0.519 0.01151379922529107
0.52 0.01150636094061284
0.521 0.01149890143598727
0.522 0.011491420924060762
0.523 0.011483919615895002
0.524 0.011476397720980327
0.525 0.011468855447248724
0.526 0.011461293001086796
0.527 0.011453710587348686
0.528 0.011446108409368745
0.529 0.01143848666897416
0.53 0.011430845566497407
0.531 0.011423185300788619
0.532 0.01141550606922783
0.533 0.011407808067737085
0.534 0.011400091490792436
0.535 0.011392356531435917
0.536 0.011384603381287144
0.537 0.011376832230555163
0.538 0.011369043268049847
0.539 0.011361236681193425
0.54 0.011353412656031835
0.541 0.011345571377245829
0.542 0.011337713028162218
0.543 0.011329837790764739
0.544 0.011321945845705122
0.545 0.011314037372313778
0.546 0.011306112548610518
0.547 0.011298171551315152
0.548 0.011290214555858043
0.549 0.011282241736390372
0.55 0.011274253265794575
0.551 0.011266249315694487
0.552 0.011258230056465392
0.553 0.011250195657244175
0.554 0.011242146285939083
0.555 0.011234082109239636
0.556 0.011226003292626352
0.557 0.011217910000380372
0.558 0.011209802395593008
0.559 0.011201680640175222
0.56 0.01119354489486696
0.561 0.011185395319246496
0.562 0.0111772320717396
0.563 0.011169055309628625
0.564 0.011160865189061566
0.565 0.011152661865061057
0.566 0.011144445491533105
0.567 0.011136216221275993
0.568 0.01112797420598892
0.569 0.011119719596280626
0.57 0.011111452541677972
0.571 0.011103173190634317
0.572 0.011094881690537994
0.573 0.011086578187720594
0.574 0.01107826282746512
0.575 0.011069935754014297
0.576 0.01106159711057845
0.577 0.011053247039343742
0.578 0.011044885681479901
0.579 0.01103651317714822
0.58 0.011028129665509237
0.581 0.011019735284730646
0.582 0.011011330171994693
0.583 0.01100291446350596
0.584 0.010994488294498768
0.585 0.010986051799244662
0.586 0.01097760511105981
0.587 0.010969148362312237
0.588 0.010960681684429196
0.589 0.010952205207904187
0.59 0.010943719062304258
0.591 0.01093522337627686
0.592 0.010926718277557023
0.593 0.01091820389297415
0.594 0.010909680348458949
0.595 0.010901147769050181
0.596 0.010892606278901486
0.597 0.010884056001287992
0.598 0.010875497058613003
0.599 0.010866929572414476
0.6 0.010858353663371621
0.601 0.010849769451311284
0.602 0.010841177055214379
0.603 0.010832576593222216
0.604 0.010823968182642802
0.605 0.010815351939956966
0.606 0.010806727980824705
0.607 0.010798096420091122
0.608 0.010789457371792628
0.609 0.010780810949162842
0.61 0.010772157264638633
0.611 0.010763496429865993
0.612 0.01075482855570586
0.613 0.010746153752240003
0.614 0.010737472128776689
0.615 0.010728783793856412
0.616 0.010720088855257569
0.617 0.01071138742000206
0.618 0.01070267959436085
0.619 0.010693965483859414
0.62 0.010685245193283257
0.621 0.010676518826683358
0.622 0.010667786487381462
0.623 0.010659048277975425
0.624 0.010650304300344526
0.625 0.01064155465565465
0.626 0.010632799444363506
0.627 0.010624038766225762
0.628 0.010615272720298101
0.629 0.010606501404944344
0.63 0.010597724917840425
0.631 0.01058894335597935
0.632 0.010580156815676135
0.633 0.010571365392572692
0.634 0.010562569181642677
0.635 0.010553768277196264
0.636 0.010544962772884964
0.637 0.010536152761706281
0.638 0.010527338336008437
0.639 0.010518519587494994
0.64 0.010509696607229476
0.641 0.010500869485639903
0.642 0.010492038312523377
0.643 0.010483203177050471
0.644 0.010474364167769794
0.645 0.010465521372612321
0.646 0.01045667487889586
0.647 0.010447824773329237
0.648 0.010438971142016775
0.649 0.01043011407046246
0.65 0.010421253643574227
0.651 0.010412389945668087
0.652 0.010403523060472398
0.653 0.0103946530711319
0.654 0.010385780060211862
0.655 0.010376904109702118
0.656 0.01036802530102111
0.657 0.01035914371501991
0.658 0.01035025943198612
0.659 0.010341372531647852
0.66 0.010332483093177624
0.661 0.010323591195196198
0.662 0.010314696915776448
0.663 0.010305800332447152
0.664 0.010296901522196743
0.665 0.010288000561477086
0.666 0.010279097526207188
0.667 0.010270192491776844
0.668 0.010261285533050347
0.669 0.010252376724370037
0.67 0.010243466139559974
0.671 0.010234553851929451
0.672 0.010225639934276533
0.673 0.010216724458891605
0.674 0.010207807497560804
0.675 0.010198889121569502
0.676 0.01018996940170569
0.677 0.01018104840826346
0.678 0.010172126211046264
0.679 0.010163202879370349
0.68 0.010154278482068015
0.681 0.01014535308749098
0.682 0.01013642676351348
0.683 0.010127499577535769
0.684 0.010118571596487052
0.685 0.010109642886828881
0.686 0.010100713514558213
0.687 0.010091783545210568
0.688 0.010082853043863166
0.689 0.010073922075137983
0.69 0.01006499070320483
0.691 0.010056058991784418
0.692 0.010047127004151312
0.693 0.010038194803136962
0.694 0.010029262451132703
0.695 0.010020330010092655
0.696 0.01001139754153665
0.697 0.010002465106553173
0.698 0.009993532765802173
0.699 0.009984600579517982
0.7 0.009975668607512108
0.701 0.009966736909176084
0.702 0.00995780554348424
0.703 0.009948874568996438
0.704 0.009939944043860883
0.705 0.009931014025816783
0.706 0.009922084572197152
0.707 0.009913155739931366
0.708 0.00990422758554792
0.709 0.00989530016517706
0.71 0.009886373534553378
0.711 0.00987744774901841
0.712 0.009868522863523283
0.713 0.009859598932631225
0.714 0.009850676010520082
0.715 0.009841754150984951
0.716 0.009832833407440558
0.717 0.009823913832923841
0.718 0.00981499548009639
0.719 0.009806078401246872
0.72 0.009797162648293478
0.721 0.009788248272786392
0.722 0.009779335325910056
0.723 0.009770423858485705
0.724 0.009761513920973611
0.725 0.009752605563475467
0.726 0.009743698835736721
0.727 0.009734793787148874
0.728 0.009725890466751739
0.729 0.009716988923235787
0.73 0.009708089204944318
0.731 0.009699191359875787
0.732 0.009690295435685925
0.733 0.00968140147969006
0.734 0.009672509538865223
0.735 0.009663619659852355
0.736 0.009654731888958466
0.737 0.009645846272158753
0.738 0.009636962855098782
0.739 0.00962808168309652
0.74 0.00961920280114451
0.741 0.009610326253911904
0.742 0.009601452085746531
0.743 0.00959258034067696
0.744 0.00958371106241453
0.745 0.009574844294355398
0.746 0.009565980079582488
0.747 0.009557118460867512
0.748 0.009548259480672974
0.749 0.009539403181154087
0.75 0.009530549604160745
0.751 0.00952169879123946
0.752 0.009512850783635285
0.753 0.009504005622293692
0.754 0.00949516334786249
0.755 0.009486324000693708
0.756 0.009477487620845475
0.757 0.009468654248083797
0.758 0.009459823921884518
0.759 0.009450996681434998
0.76 0.009442172565636101
0.761 0.009433351613103836
0.762 0.00942453386217123
0.763 0.00941571935089009
0.764 0.009406908117032764
0.765 0.009398100198093876
0.766 0.009389295631292077
0.767 0.009380494453571794
0.768 0.00937169670160488
0.769 0.009362902411792377
0.77 0.009354111620266172
0.771 0.009345324362890711
0.772 0.009336540675264609
0.773 0.009327760592722325
0.774 0.009318984150335875
0.775 0.009310211382916347
0.776 0.009301442325015586
0.777 0.0092926770109278
0.778 0.009283915474691163
0.779 0.009275157750089367
0.78 0.009266403870653233
0.781 0.009257653869662272
0.782 0.009248907780146202
0.783 0.00924016563488655
0.784 0.00923142746641813
0.785 0.0092226933070306
0.786 0.009213963188769944
0.787 0.009205237143440018
0.788 0.009196515202604016
0.789 0.009187797397585901
0.79 0.009179083759471974
0.791 0.009170374319112275
0.792 0.009161669107122008
0.793 0.00915296815388306
0.794 0.009144271489545375
0.795 0.009135579144028362
0.796 0.009126891147022378
0.797 0.00911820752799004
0.798 0.009109528316167693
0.799 0.009100853540566774
0.8 0.009092183229975136
0.801 0.009083517412958474
0.802 0.009074856117861681
0.803 0.00906619937281012
0.804 0.009057547205711062
0.805 0.009048899644254956
0.806 0.009040256715916732
0.807 0.009031618447957171
0.808 0.009022984867424156
0.809 0.009014356001154009
0.81 0.009005731875772704
0.811 0.008997112517697244
0.812 0.008988497953136847
0.813 0.008979888208094249
0.814 0.008971283308366919
0.815 0.008962683279548333
0.816 0.008954088147029216
0.817 0.008945497935998734
0.818 0.008936912671445738
0.819 0.00892833237815995
0.82 0.008919757080733217
0.821 0.008911186803560652
0.822 0.008902621570841809
0.823 0.00889406140658197
0.824 0.008885506334593148
0.825 0.008876956378495428
0.826 0.008868411561717983
0.827 0.00885987190750029
0.828 0.008851337438893271
0.829 0.008842808178760422
0.83 0.008834284149778894
0.831 0.00882576537444071
0.832 0.008817251875053759
0.833 0.008808743673743
0.834 0.008800240792451517
0.835 0.008791743252941586
0.836 0.008783251076795815
0.837 0.008774764285418186
0.838 0.008766282900035121
0.839 0.008757806941696556
0.84 0.008749336431277012
0.841 0.008740871389476592
0.842 0.008732411836822124
0.843 0.008723957793668071
0.844 0.008715509280197644
0.845 0.008707066316423817
0.846 0.008698628922190322
0.847 0.008690197117172671
0.848 0.008681770920879144
0.849 0.00867335035265182
0.85 0.008664935431667544
0.851 0.008656526176938904
0.852 0.00864812260731522
0.853 0.00863972474148354
0.854 0.008631332597969573
0.855 0.008622946195138639
0.856 0.00861456555119669
0.857 0.008606190684191165
0.858 0.008597821612012028
0.859 0.008589458352392613
0.86 0.00858110092291064
0.861 0.008572749340989075
0.862 0.008564403623897076
0.863 0.008556063788750916
0.864 0.00854772985251488
0.865 0.008539401832002153
0.866 0.00853107974387572
0.867 0.008522763604649314
0.868 0.00851445343068821
0.869 0.00850614923821017
0.87 0.008497851043286294
0.871 0.008489558861841889
0.872 0.008481272709657357
0.873 0.00847299260236899
0.874 0.008464718555469925
0.875 0.008456450584310904
0.876 0.00844818870410114
0.877 0.00843993292990918
0.878 0.00843168327666372
0.879 0.008423439759154425
0.88 0.00841520239203275
0.881 0.008406971189812802
0.882 0.008398746166872084
0.883 0.008390527337452363
0.884 0.008382314715660429
0.885 0.008374108315468917
0.886 0.008365908150717088
0.887 0.008357714235111648
0.888 0.008349526582227476
0.889 0.008341345205508466
0.89 0.008333170118268238
0.891 0.008325001333690962
0.892 0.00831683886483209
0.893 0.008308682724619125
0.894 0.008300532925852396
0.895 0.00829238948120578
0.896 0.008284252403227442
0.897 0.008276121704340632
0.898 0.008267997396844364
0.899 0.008259879492914178
0.9 0.008251768004602854
0.901 0.008243662943841178
0.902 0.008235564322438592
0.903 0.008227472152083979
0.904 0.008219386444346317
0.905 0.00821130721067545
0.906 0.008203234462402733
0.907 0.008195168210741758
0.908 0.008187108466789047
0.909 0.008179055241524756
0.91 0.008171008545813329
0.911 0.008162968390404205
0.912 0.008154934785932514
0.913 0.0081469077429197
0.914 0.008138887271774253
0.915 0.008130873382792317
0.916 0.008122866086158417
0.917 0.008114865391946047
0.918 0.0081068713101184
0.919 0.008098883850528935
0.92 0.008090903022922128
0.921 0.008082928836934036
0.922 0.008074961302092938
0.923 0.00806700042782003
0.924 0.008059046223430021
0.925 0.008051098698131738
0.926 0.008043157861028804
0.927 0.008035223721120222
0.928 0.008027296287301021
0.929 0.00801937556836284
0.93 0.008011461572994559
0.931 0.008003554309782907
0.932 0.007995653787213067
0.933 0.007987760013669257
0.934 0.007979872997435357
0.935 0.007971992746695473
0.936 0.007964119269534565
0.937 0.00795625257393899
0.938 0.007948392667797132
0.939 0.007940539558899923
0.94 0.007932693254941484
0.941 0.00792485376351967
0.942 0.007917021092136626
0.943 0.00790919524819937
0.944 0.00790137623902036
0.945 0.007893564071818059
0.946 0.007885758753717467
0.947 0.0078779602917507
0.948 0.007870168692857548
0.949 0.007862383963885972
0.95 0.00785460611159273
0.951 0.007846835142643846
0.952 0.007839071063615186
0.953 0.007831313880992981
0.954 0.007823563601174375
0.955 0.007815820230467932
0.956 0.007808083775094188
0.957 0.0078003542411861325
0.958 0.007792631634789803
0.959 0.007784915961864719
0.96 0.007777207228284462
0.961 0.0077695054398371375
0.962 0.007761810602225947
0.963 0.007754122721069595
0.964 0.007746441801902921
0.965 0.007738767850177291
0.966 0.00773110087126115
0.967 0.007723440870440501
0.968 0.0077157878529193966
0.969 0.007708141823820448
0.97 0.007700502788185279
0.971 0.007692870750975027
0.972 0.007685245717070853
0.973 0.00767762769127435
0.974 0.007670016678308097
0.975 0.007662412682816073
0.976 0.007654815709364176
0.977 0.007647225762440638
0.978 0.00763964284645654
0.979 0.007632066965746243
0.98 0.007624498124567878
0.981 0.00761693632710376
0.982 0.007609381577460881
0.983 0.007601833879671361
0.984 0.007594293237692869
0.985 0.007586759655409106
0.986 0.0075792331366302205
0.987 0.0075717136850932875
0.988 0.0075642013044627
0.989 0.0075566959983306495
0.99 0.007549197770217533
0.991 0.007541706623572426
0.992 0.007534222561773457
0.993 0.007526745588128282
0.994 0.007519275705874491
0.995 0.007511812918180026
0.996 0.007504357228143612
0.997 0.007496908638795203
0.998 0.007489467153096335
0.999 0.007482032773940595
1.0 0.0074746055041540055
1.001 0.007467185346495464
1.002 0.00745977230365711
1.003 0.007452366378264748
1.004 0.0074449675728782755
1.005 0.007437575889992055
1.006 0.007430191332035311
1.007 0.007422813901372546
1.008 0.007415443600303918
1.009 0.0074080804310656554
1.01 0.00740072439583042
1.011 0.007393375496707709
1.012 0.0073860337357442366
1.013 0.007378699114924336
1.014 0.007371371636170317
1.015 0.007364051301342845
1.016 0.007356738112241351
1.017 0.007349432070604367
1.018 0.007342133178109927
1.019 0.007334841436375937
1.02 0.007327556846960513
1.021 0.007320279411362407
1.022 0.00731300913102131
1.023 0.007305746007318254
1.024 0.007298490041575971
1.025 0.007291241235059244
1.026 0.007283999588975251
1.027 0.007276765104473967
1.028 0.007269537782648456
1.029 0.007262317624535276
1.03 0.007255104631114796
1.031 0.007247898803311563
1.032 0.0072407001419946375
1.033 0.0072335086479779495
1.034 0.007226324322020626
1.035 0.007219147164827338
1.036 0.007211977177048645
1.037 0.00720481435928134
1.038 0.007197658712068746
1.039 0.007190510235901102
1.04 0.007183368931215856
1.041 0.0071762347983980145
1.042 0.0071691078377804605
1.043 0.007161988049644291
1.044 0.007154875434219125
1.045 0.007147769991683443
1.046 0.007140671722164902
1.047 0.0071335806257406455
1.048 0.007126496702437653
1.049 0.007119419952233006
1.05 0.007112350375054246
1.051 0.007105287970779671
1.052 0.007098232739238637
1.053 0.007091184680211895
1.054 0.0070841437934318595
1.055 0.007077110078582951
1.056 0.007070083535301886
1.057 0.007063064163177969
1.058 0.00705605196175341
1.059 0.007049046930523622
1.06 0.007042049068937511
1.061 0.007035058376397779
1.062 0.007028074852261213
1.063 0.007021098495838986
1.064 0.007014129306396948
1.065 0.007007167283155901
1.066 0.007000212425291909
1.067 0.00699326473193658
1.068 0.0069863242021773264
1.069 0.006979390835057704
1.07 0.006972464629577624
1.071 0.006965545584693698
1.072 0.006958633699319478
1.073 0.006951728972325744
1.074 0.006944831402540788
1.075 0.006937940988750693
1.076 0.006931057729699576
1.077 0.006924181624089906
1.078 0.006917312670582724
1.079 0.006910450867797968
1.08 0.006903596214314697
1.081 0.00689674870867137
1.082 0.00688990834936612
1.083 0.006883075134857013
1.084 0.006876249063562301
1.085 0.006869430133860697
1.086 0.006862618344091629
1.087 0.006855813692555479
1.088 0.006849016177513882
1.089 0.006842225797189955
1.09 0.00683544254976853
1.091 0.006828666433396458
1.092 0.006821897446182816
1.093 0.006815135586199174
1.094 0.006808380851479846
1.095 0.006801633240022138
1.096 0.006794892749786587
1.097 0.006788159378697203
1.098 0.006781433124641732
1.099 0.006774713985471876
1.1 0.006768001959003537

